BTTDA: Block-Term Tensor Discriminant Analysis for Brain-Computer Interfacing

Brain-computer interfaces (BCIs) allow direct communication between the brain and external devices, frequently using electroencephalography (EEG) to record neural activity. Dimensionality reduction and structured regularization are essential for effectively classifying task-related brain signals, including event-related potentials (ERPs) and motor imagery (MI) rhythms. Current tensor-based approaches, such as Tucker and PARAFAC decompositions, often lack the flexibility needed to fully capture the complexity of EEG data. This study introduces Block-Term Tensor Discriminant Analysis (BTTDA): a novel tensor-based and supervised feature extraction method designed to enhance classification accuracy by providing flexible multilinear dimensionality reduction. Extending Higher Order Discriminant Analysis (HODA), BTTDA uses a novel and interpretable forward model for HODA combined with a deflation scheme to iteratively extract discriminant block terms, improving feature representation for classification. BTTDA and a sum-of-rank-1-terms variant PARAFACDA were evaluated on publicly available ERP (second-order tensors) and MI (third-order tensors) EEG datasets from the MOABB benchmarking framework. Benchmarking revealed that BTTDA and PARAFACDA significantly outperform the traditional HODA method in ERP decoding, resulting in state-of-the art performance (ROC-AUC = 91.25%). For MI, decoding results of HODA, BTTDA and PARAFACDA were subpar, but BTTDA still significantly outperformed HODA (64.52% > 61.00%). The block-term structure of BTTDA enables interpretable and more efficient dimensionality reduction without compromising discriminative power. This offers a promising and adaptable approach for feature extraction in BCI and broader neuroimaging applications.

==> anc/results_erp.csv <==
,score,time,samples,subject,session,channels,n_sessions,dataset,pipeline
0,0.8123898,10.80806,4200.0,1,0,8,1,BNCI2014-008,HODA
1,0.82671225,19.842234,4200.0,1,0,8,1,BNCI2014-008,PARAFACDA
2,0.8298327,21.622826,4200.0,1,0,8,1,BNCI2014-008,BTTDA
3,0.8067857,12.670622,4200.0,2,0,8,1,BNCI2014-008,HODA
4,0.8102898,16.947948,4200.0,2,0,8,1,BNCI2014-008,PARAFACDA
5,0.8159776,25.195417,4200.0,2,0,8,1,BNCI2014-008,BTTDA
6,0.86773676,11.363623,4200.0,3,0,8,1,BNCI2014-008,HODA
7,0.88499796,16.285252,4200.0,3,0,8,1,BNCI2014-008,PARAFACDA
8,0.8866694,21.11717,4200.0,3,0,8,1,BNCI2014-008,BTTDA
9,0.8015714,4.457031,4200.0,4,0,8,1,BNCI2014-008,HODA
10,0.8077653,15.071178,4200.0,4,0,8,1,BNCI2014-008,PARAFACDA
11,0.8094061,26.234465,4200.0,4,0,8,1,BNCI2014-008,BTTDA
12,0.8459204,8.615309,4200.0,5,0,8,1,BNCI2014-008,HODA
13,0.8533918,11.721305,4200.0,5,0,8,1,BNCI2014-008,PARAFACDA
14,0.85719186,19.990633,4200.0,5,0,8,1,BNCI2014-008,BTTDA
15,0.8752286,10.369608,4200.0,6,0,8,1,BNCI2014-008,HODA
16,0.8741898,14.569395,4200.0,6,0,8,1,BNCI2014-008,PARAFACDA
17,0.87628776,30.17128,4200.0,6,0,8,1,BNCI2014-008,BTTDA
18,0.86643875,5.028928,4200.0,7,0,8,1,BNCI2014-008,HODA
19,0.8706633,15.26754,4200.0,7,0,8,1,BNCI2014-008,PARAFACDA
20,0.8688408,21.052145,4200.0,7,0,8,1,BNCI2014-008,BTTDA
21,0.9401469,4.5942707,4200.0,8,0,8,1,BNCI2014-008,HODA
22,0.9515551,17.35453,4200.0,8,0,8,1,BNCI2014-008,PARAFACDA
23,0.9517633,28.968607,4200.0,8,0,8,1,BNCI2014-008,BTTDA
24,0.9310636,3.2271032,576.0,1,0,16,3,BNCI2014-009,HODA
25,0.9198739,2.0054803,576.0,1,1,16,3,BNCI2014-009,HODA
26,0.9251754,1.8994182,576.0,1,2,16,3,BNCI2014-009,HODA
27,0.9592105,6.7894344,576.0,1,0,16,3,BNCI2014-009,PARAFACDA
28,0.95377195,6.1296234,576.0,1,1,16,3,BNCI2014-009,PARAFACDA
29,0.9508498,5.8862247,576.0,1,2,16,3,BNCI2014-009,PARAFACDA
30,0.9635636,7.1957064,576.0,1,0,16,3,BNCI2014-009,BTTDA
31,0.9605592,9.409191,576.0,1,1,16,3,BNCI2014-009,BTTDA
32,0.9586239,7.866485,576.0,1,2,16,3,BNCI2014-009,BTTDA
33,0.91213816,3.2838233,576.0,2,0,16,3,BNCI2014-009,HODA
34,0.9276261,2.0383825,576.0,2,1,16,3,BNCI2014-009,HODA
35,0.9399945,2.1354072,576.0,2,2,16,3,BNCI2014-009,HODA
36,0.9424068,7.7967715,576.0,2,0,16,3,BNCI2014-009,PARAFACDA
37,0.97866774,6.48531,576.0,2,1,16,3,BNCI2014-009,PARAFACDA
38,0.9523465,6.8982196,576.0,2,2,16,3,BNCI2014-009,PARAFACDA
39,0.9341831,9.262024,576.0,2,0,16,3,BNCI2014-009,BTTDA
40,0.9752248,8.484408,576.0,2,1,16,3,BNCI2014-009,BTTDA
41,0.9486513,7.665413,576.0,2,2,16,3,BNCI2014-009,BTTDA
42,0.76360196,3.6438124,576.0,3,0,16,3,BNCI2014-009,HODA
43,0.93086076,2.1960618,576.0,3,1,16,3,BNCI2014-009,HODA
44,0.9433004,1.7474301,576.0,3,2,16,3,BNCI2014-009,HODA
45,0.7310636,7.350924,576.0,3,0,16,3,BNCI2014-009,PARAFACDA
46,0.94648576,7.0780687,576.0,3,1,16,3,BNCI2014-009,PARAFACDA
47,0.94370615,6.780819,576.0,3,2,16,3,BNCI2014-009,PARAFACDA
48,0.75413924,8.766627,576.0,3,0,16,3,BNCI2014-009,BTTDA
49,0.9492873,9.367213,576.0,3,1,16,3,BNCI2014-009,BTTDA
50,0.9532566,7.2298174,576.0,3,2,16,3,BNCI2014-009,BTTDA
51,0.9535417,3.2467194,576.0,4,0,16,3,BNCI2014-009,HODA
52,0.9405702,2.019391,576.0,4,1,16,3,BNCI2014-009,HODA
53,0.92802083,1.9603869,576.0,4,2,16,3,BNCI2014-009,HODA
54,0.9647423,7.84061,576.0,4,0,16,3,BNCI2014-009,PARAFACDA
55,0.9530592,6.4745007,576.0,4,1,16,3,BNCI2014-009,PARAFACDA
56,0.9399397,6.8842525,576.0,4,2,16,3,BNCI2014-009,PARAFACDA
57,0.96954495,7.5594006,576.0,4,0,16,3,BNCI2014-009,BTTDA
58,0.95750546,7.3651347,576.0,4,1,16,3,BNCI2014-009,BTTDA
59,0.95180374,6.831743,576.0,4,2,16,3,BNCI2014-009,BTTDA
60,0.97229165,3.169426,576.0,5,0,16,3,BNCI2014-009,HODA
61,0.95375,1.8928587,576.0,5,1,16,3,BNCI2014-009,HODA
62,0.9613103,1.333368,576.0,5,2,16,3,BNCI2014-009,HODA
63,0.9708936,7.191111,576.0,5,0,16,3,BNCI2014-009,PARAFACDA
64,0.96031797,6.815299,576.0,5,1,16,3,BNCI2014-009,PARAFACDA
65,0.9762555,6.629188,576.0,5,2,16,3,BNCI2014-009,PARAFACDA
66,0.97555375,9.5292635,576.0,5,0,16,3,BNCI2014-009,BTTDA
67,0.9693037,9.49223,576.0,5,1,16,3,BNCI2014-009,BTTDA
68,0.97126645,6.563187,576.0,5,2,16,3,BNCI2014-009,BTTDA
69,0.88367325,3.2460148,576.0,6,0,16,3,BNCI2014-009,HODA
70,0.92428726,1.9439092,576.0,6,1,16,3,BNCI2014-009,HODA
71,0.93826205,1.8724488,576.0,6,2,16,3,BNCI2014-009,HODA
72,0.87684757,6.8144274,576.0,6,0,16,3,BNCI2014-009,PARAFACDA
73,0.92783993,6.5267324,576.0,6,1,16,3,BNCI2014-009,PARAFACDA
74,0.9385307,5.9621043,576.0,6,2,16,3,BNCI2014-009,PARAFACDA
75,0.889671,9.807054,576.0,6,0,16,3,BNCI2014-009,BTTDA
76,0.9202138,7.6170387,576.0,6,1,16,3,BNCI2014-009,BTTDA
77,0.94747806,7.327591,576.0,6,2,16,3,BNCI2014-009,BTTDA
78,0.9389419,3.1954854,576.0,7,0,16,3,BNCI2014-009,HODA
79,0.9434759,1.99284,576.0,7,1,16,3,BNCI2014-009,HODA
80,0.89489585,1.9225727,576.0,7,2,16,3,BNCI2014-009,HODA
81,0.9362007,6.041006,576.0,7,0,16,3,BNCI2014-009,PARAFACDA
82,0.9449671,7.179907,576.0,7,1,16,3,BNCI2014-009,PARAFACDA
83,0.8780592,5.599823,576.0,7,2,16,3,BNCI2014-009,PARAFACDA
84,0.9436897,7.5884547,576.0,7,0,16,3,BNCI2014-009,BTTDA
85,0.9443202,7.48715,576.0,7,1,16,3,BNCI2014-009,BTTDA
86,0.88745064,7.0855937,576.0,7,2,16,3,BNCI2014-009,BTTDA
87,0.9428509,3.217713,576.0,8,0,16,3,BNCI2014-009,HODA
88,0.91020286,2.4813213,576.0,8,1,16,3,BNCI2014-009,HODA
89,0.8930537,2.316103,576.0,8,2,16,3,BNCI2014-009,HODA
90,0.94125,6.841503,576.0,8,0,16,3,BNCI2014-009,PARAFACDA
91,0.90229714,7.455404,576.0,8,1,16,3,BNCI2014-009,PARAFACDA
92,0.8863651,7.4596825,576.0,8,2,16,3,BNCI2014-009,PARAFACDA
93,0.9445669,8.979268,576.0,8,0,16,3,BNCI2014-009,BTTDA
94,0.9049781,7.312715,576.0,8,1,16,3,BNCI2014-009,BTTDA
95,0.88202304,8.802644,576.0,8,2,16,3,BNCI2014-009,BTTDA
96,0.9781085,3.19373,576.0,9,0,16,3,BNCI2014-009,HODA
97,0.9561952,2.0064301,576.0,9,1,16,3,BNCI2014-009,HODA
98,0.9284101,2.1704872,576.0,9,2,16,3,BNCI2014-009,HODA
99,0.98650765,7.2703996,576.0,9,0,16,3,BNCI2014-009,PARAFACDA
100,0.96510416,6.3566523,576.0,9,1,16,3,BNCI2014-009,PARAFACDA
101,0.95775217,5.4162397,576.0,9,2,16,3,BNCI2014-009,PARAFACDA
102,0.9835252,11.622619,576.0,9,0,16,3,BNCI2014-009,BTTDA
103,0.9718421,6.3663673,576.0,9,1,16,3,BNCI2014-009,BTTDA
104,0.9530263,5.791898,576.0,9,2,16,3,BNCI2014-009,BTTDA
105,0.9840241,3.2493072,576.0,10,0,16,3,BNCI2014-009,HODA
106,0.98161185,1.8700546,576.0,10,1,16,3,BNCI2014-009,HODA
107,0.9693805,1.2764761,576.0,10,2,16,3,BNCI2014-009,HODA
108,0.98535633,6.933722,576.0,10,0,16,3,BNCI2014-009,PARAFACDA
109,0.9868147,6.5397344,576.0,10,1,16,3,BNCI2014-009,PARAFACDA
110,0.97282344,7.0229135,576.0,10,2,16,3,BNCI2014-009,PARAFACDA
111,0.99110746,8.526053,576.0,10,0,16,3,BNCI2014-009,BTTDA
112,0.98217106,7.2285566,576.0,10,1,16,3,BNCI2014-009,BTTDA
113,0.98285633,8.060934,576.0,10,2,16,3,BNCI2014-009,BTTDA
114,0.75816506,3.9417772,5400.0,1,0,8,1,BNCI2015-003,HODA
115,0.79086983,9.734748,5400.0,1,0,8,1,BNCI2015-003,PARAFACDA
116,0.79689527,18.39799,5400.0,1,0,8,1,BNCI2015-003,BTTDA
117,0.93269205,3.402352,5400.0,2,0,8,1,BNCI2015-003,HODA
118,0.93366987,9.552349,5400.0,2,0,8,1,BNCI2015-003,PARAFACDA
119,0.93692696,16.143265,5400.0,2,0,8,1,BNCI2015-003,BTTDA
120,0.76993334,3.2989933,1800.0,3,0,8,1,BNCI2015-003,HODA
121,0.8006,8.069246,1800.0,3,0,8,1,BNCI2015-003,PARAFACDA
122,0.8027222,11.543093,1800.0,3,0,8,1,BNCI2015-003,BTTDA
123,0.8297778,3.5588923,1800.0,4,0,8,1,BNCI2015-003,HODA
124,0.86814445,9.351989,1800.0,4,0,8,1,BNCI2015-003,PARAFACDA
125,0.8709222,14.013884,1800.0,4,0,8,1,BNCI2015-003,BTTDA
126,0.82695556,3.1970763,1800.0,5,0,8,1,BNCI2015-003,HODA
127,0.86043334,7.3392925,1800.0,5,0,8,1,BNCI2015-003,PARAFACDA
128,0.8665778,11.882963,1800.0,5,0,8,1,BNCI2015-003,BTTDA
129,0.6954111,9.084293,1800.0,6,0,8,1,BNCI2015-003,HODA
130,0.6783556,8.27684,1800.0,6,0,8,1,BNCI2015-003,PARAFACDA
131,0.6855111,10.685635,1800.0,6,0,8,1,BNCI2015-003,BTTDA
132,0.81652224,2.9960613,1800.0,7,0,8,1,BNCI2015-003,HODA
133,0.8331222,6.501496,1800.0,7,0,8,1,BNCI2015-003,PARAFACDA
134,0.83287776,10.264325,1800.0,7,0,8,1,BNCI2015-003,BTTDA
135,0.89096665,2.630571,1800.0,8,0,8,1,BNCI2015-003,HODA
136,0.9077778,7.057321,1800.0,8,0,8,1,BNCI2015-003,PARAFACDA
137,0.9079889,9.923981,1800.0,8,0,8,1,BNCI2015-003,BTTDA
138,0.86726665,3.3139448,1800.0,9,0,8,1,BNCI2015-003,HODA
139,0.90081114,6.5283856,1800.0,9,0,8,1,BNCI2015-003,PARAFACDA
140,0.8996,10.009612,1800.0,9,0,8,1,BNCI2015-003,BTTDA
141,0.8862444,3.688178,1800.0,10,0,8,1,BNCI2015-003,HODA
142,0.89716667,6.6620283,1800.0,10,0,8,1,BNCI2015-003,PARAFACDA
143,0.89857775,9.987837,1800.0,10,0,8,1,BNCI2015-003,BTTDA
144,0.9034399,9.52034,768.0,1,0,16,1,BrainInvaders2012,HODA
145,0.9493654,15.423862,768.0,1,0,16,1,BrainInvaders2012,PARAFACDA
146,0.9477404,24.4092,768.0,1,0,16,1,BrainInvaders2012,BTTDA
147,0.9309146,18.090855,764.0,2,0,16,1,BrainInvaders2012,HODA
148,0.94704825,15.737418,764.0,2,0,16,1,BrainInvaders2012,PARAFACDA
149,0.9505613,23.71814,764.0,2,0,16,1,BrainInvaders2012,BTTDA
150,0.9190048,11.714348,768.0,3,0,16,1,BrainInvaders2012,HODA
151,0.9390673,15.934016,768.0,3,0,16,1,BrainInvaders2012,PARAFACDA
152,0.94350964,24.457447,768.0,3,0,16,1,BrainInvaders2012,BTTDA
153,0.96272904,12.15636,765.0,4,0,16,1,BrainInvaders2012,HODA
154,0.96599567,15.833286,765.0,4,0,16,1,BrainInvaders2012,PARAFACDA
155,0.9654995,24.27945,765.0,4,0,16,1,BrainInvaders2012,BTTDA
156,0.86128813,10.896811,764.0,5,0,16,1,BrainInvaders2012,HODA
157,0.92855597,15.703643,764.0,5,0,16,1,BrainInvaders2012,PARAFACDA
158,0.91843385,24.469824,764.0,5,0,16,1,BrainInvaders2012,BTTDA
159,0.856816,15.423503,765.0,6,0,16,1,BrainInvaders2012,HODA
160,0.92635334,16.349363,765.0,6,0,16,1,BrainInvaders2012,PARAFACDA
161,0.92970973,25.632795,765.0,6,0,16,1,BrainInvaders2012,BTTDA
162,0.88201684,12.815657,768.0,7,0,16,1,BrainInvaders2012,HODA
163,0.90578127,15.980485,768.0,7,0,16,1,BrainInvaders2012,PARAFACDA
164,0.91510576,24.220718,768.0,7,0,16,1,BrainInvaders2012,BTTDA
165,0.856816,17.98317,765.0,8,0,16,1,BrainInvaders2012,HODA
166,0.92635334,16.696545,765.0,8,0,16,1,BrainInvaders2012,PARAFACDA
167,0.92970973,24.413147,765.0,8,0,16,1,BrainInvaders2012,BTTDA
168,0.89195883,11.155006,761.0,9,0,16,1,BrainInvaders2012,HODA
169,0.9235639,16.587555,761.0,9,0,16,1,BrainInvaders2012,PARAFACDA
170,0.9222459,24.5846,761.0,9,0,16,1,BrainInvaders2012,BTTDA
171,0.77631843,12.482036,758.0,10,0,16,1,BrainInvaders2012,HODA
172,0.875057,15.6566925,758.0,10,0,16,1,BrainInvaders2012,PARAFACDA
173,0.8732932,23.41015,758.0,10,0,16,1,BrainInvaders2012,BTTDA
174,0.8126137,11.605501,766.0,11,0,16,1,BrainInvaders2012,HODA
175,0.9065328,19.168732,766.0,11,0,16,1,BrainInvaders2012,PARAFACDA
176,0.9028141,25.966885,766.0,11,0,16,1,BrainInvaders2012,BTTDA
177,0.9799303,10.371673,768.0,12,0,16,1,BrainInvaders2012,HODA
178,0.99571395,16.817852,768.0,12,0,16,1,BrainInvaders2012,PARAFACDA
179,0.99559134,26.18275,768.0,12,0,16,1,BrainInvaders2012,BTTDA
180,0.7887399,15.755346,767.0,13,0,16,1,BrainInvaders2012,HODA
181,0.8544019,17.370724,767.0,13,0,16,1,BrainInvaders2012,PARAFACDA
182,0.8788159,26.124046,767.0,13,0,16,1,BrainInvaders2012,BTTDA
183,0.84365624,10.77601,768.0,14,0,16,1,BrainInvaders2012,HODA
184,0.83629566,16.88225,768.0,14,0,16,1,BrainInvaders2012,PARAFACDA
185,0.8671803,26.473654,768.0,14,0,16,1,BrainInvaders2012,BTTDA
186,0.8431239,13.396469,766.0,15,0,16,1,BrainInvaders2012,HODA
187,0.87657636,16.332773,766.0,15,0,16,1,BrainInvaders2012,PARAFACDA
188,0.89498454,25.637466,766.0,15,0,16,1,BrainInvaders2012,BTTDA
189,0.85509133,10.397996,768.0,16,0,16,1,BrainInvaders2012,HODA
190,0.9278798,18.49839,768.0,16,0,16,1,BrainInvaders2012,PARAFACDA
191,0.92138463,26.422306,768.0,16,0,16,1,BrainInvaders2012,BTTDA
192,0.8493574,11.805708,765.0,17,0,16,1,BrainInvaders2012,HODA
193,0.8828149,15.564941,765.0,17,0,16,1,BrainInvaders2012,PARAFACDA
194,0.88363653,24.51923,765.0,17,0,16,1,BrainInvaders2012,BTTDA
195,0.8435457,11.493828,764.0,18,0,16,1,BrainInvaders2012,HODA
196,0.8842657,17.03055,764.0,18,0,16,1,BrainInvaders2012,PARAFACDA
197,0.8941447,24.30511,764.0,18,0,16,1,BrainInvaders2012,BTTDA
198,0.90516347,14.935207,768.0,19,0,16,1,BrainInvaders2012,HODA
199,0.95201445,10.741864,768.0,19,0,16,1,BrainInvaders2012,PARAFACDA
200,0.95234376,27.449432,768.0,19,0,16,1,BrainInvaders2012,BTTDA
201,0.8212243,8.607049,766.0,20,0,16,1,BrainInvaders2012,HODA
202,0.83431613,14.525088,766.0,20,0,16,1,BrainInvaders2012,PARAFACDA
203,0.8420011,24.790007,766.0,20,0,16,1,BrainInvaders2012,BTTDA
204,0.8014183,9.411038,766.0,21,0,16,1,BrainInvaders2012,HODA
205,0.81413615,15.299711,766.0,21,0,16,1,BrainInvaders2012,PARAFACDA
206,0.83256465,27.125288,766.0,21,0,16,1,BrainInvaders2012,BTTDA
207,0.9032452,8.612276,768.0,22,0,16,1,BrainInvaders2012,HODA
208,0.93984616,11.114778,768.0,22,0,16,1,BrainInvaders2012,PARAFACDA
209,0.9433558,22.787437,768.0,22,0,16,1,BrainInvaders2012,BTTDA
210,0.92076254,8.414596,766.0,23,0,16,1,BrainInvaders2012,HODA
211,0.9451728,15.775082,766.0,23,0,16,1,BrainInvaders2012,PARAFACDA
212,0.9422353,25.948147,766.0,23,0,16,1,BrainInvaders2012,BTTDA
213,0.79351455,8.749032,764.0,24,0,16,1,BrainInvaders2012,HODA
214,0.8159121,11.30055,764.0,24,0,16,1,BrainInvaders2012,PARAFACDA
215,0.8161281,24.173727,764.0,24,0,16,1,BrainInvaders2012,BTTDA
216,0.88340384,6.4177017,768.0,25,0,16,1,BrainInvaders2012,HODA
217,0.946625,19.458721,768.0,25,0,16,1,BrainInvaders2012,PARAFACDA
218,0.9555505,25.991043,768.0,25,0,16,1,BrainInvaders2012,BTTDA
219,0.9296875,3.1311007,480.0,1,0,16,1,BrainInvaders2013a,HODA
220,0.9815625,7.6812854,480.0,1,1,16,1,BrainInvaders2013a,HODA
221,0.963125,1.5648749,480.0,1,2,16,1,BrainInvaders2013a,HODA
222,0.9685938,1.9053099,480.0,1,3,16,1,BrainInvaders2013a,HODA
223,0.9671875,1.1351308,480.0,1,4,16,1,BrainInvaders2013a,HODA
224,0.91484374,1.6016104,480.0,1,5,16,1,BrainInvaders2013a,HODA
225,0.9585937,1.4169999,480.0,1,6,16,1,BrainInvaders2013a,HODA
226,0.96046877,1.0805411,480.0,1,7,16,1,BrainInvaders2013a,HODA
227,0.98375,11.722104,480.0,1,0,16,1,BrainInvaders2013a,PARAFACDA
228,0.9821875,7.326723,480.0,1,1,16,1,BrainInvaders2013a,PARAFACDA
229,0.966875,7.322434,480.0,1,2,16,1,BrainInvaders2013a,PARAFACDA
230,0.988125,6.750385,480.0,1,3,16,1,BrainInvaders2013a,PARAFACDA
231,0.984375,5.728391,480.0,1,4,16,1,BrainInvaders2013a,PARAFACDA
232,0.96828127,6.891053,480.0,1,5,16,1,BrainInvaders2013a,PARAFACDA
233,0.9739063,7.6552033,480.0,1,6,16,1,BrainInvaders2013a,PARAFACDA
234,0.9834375,7.0645456,480.0,1,7,16,1,BrainInvaders2013a,PARAFACDA
235,0.9814063,14.848202,480.0,1,0,16,1,BrainInvaders2013a,BTTDA
236,0.98125,6.777759,480.0,1,1,16,1,BrainInvaders2013a,BTTDA
237,0.973125,7.434532,480.0,1,2,16,1,BrainInvaders2013a,BTTDA
238,0.98765624,8.432606,480.0,1,3,16,1,BrainInvaders2013a,BTTDA
239,0.98546875,6.262966,480.0,1,4,16,1,BrainInvaders2013a,BTTDA
240,0.9735938,7.8449535,480.0,1,5,16,1,BrainInvaders2013a,BTTDA
241,0.975,7.974073,480.0,1,6,16,1,BrainInvaders2013a,BTTDA
242,0.98046875,10.326609,480.0,1,7,16,1,BrainInvaders2013a,BTTDA
243,0.95532215,3.5295286,504.0,2,0,16,1,BrainInvaders2013a,HODA
244,0.92140627,7.539858,480.0,2,1,16,1,BrainInvaders2013a,HODA
245,0.96375,2.0752704,480.0,2,2,16,1,BrainInvaders2013a,HODA
246,0.89265627,1.5468522,480.0,2,3,16,1,BrainInvaders2013a,HODA
247,0.931875,2.118874,480.0,2,4,16,1,BrainInvaders2013a,HODA
248,0.8015625,1.1402858,480.0,2,5,16,1,BrainInvaders2013a,HODA
249,0.8884375,1.3640907,480.0,2,6,16,1,BrainInvaders2013a,HODA
250,0.9153125,1.5736698,480.0,2,7,16,1,BrainInvaders2013a,HODA
251,0.97866774,12.926025,504.0,2,0,16,1,BrainInvaders2013a,PARAFACDA
252,0.9221875,8.142361,480.0,2,1,16,1,BrainInvaders2013a,PARAFACDA
253,0.96671873,8.367215,480.0,2,2,16,1,BrainInvaders2013a,PARAFACDA
254,0.91359377,7.394437,480.0,2,3,16,1,BrainInvaders2013a,PARAFACDA
255,0.9596875,7.4751005,480.0,2,4,16,1,BrainInvaders2013a,PARAFACDA
256,0.7990625,7.245028,480.0,2,5,16,1,BrainInvaders2013a,PARAFACDA
257,0.905,8.487127,480.0,2,6,16,1,BrainInvaders2013a,PARAFACDA
258,0.90703124,6.6326537,480.0,2,7,16,1,BrainInvaders2013a,PARAFACDA
259,0.9744748,24.317339,504.0,2,0,16,1,BrainInvaders2013a,BTTDA
260,0.9275,7.2722473,480.0,2,1,16,1,BrainInvaders2013a,BTTDA
261,0.9664062,8.715441,480.0,2,2,16,1,BrainInvaders2013a,BTTDA
262,0.92578125,9.230365,480.0,2,3,16,1,BrainInvaders2013a,BTTDA
263,0.9546875,8.177804,480.0,2,4,16,1,BrainInvaders2013a,BTTDA
264,0.8078125,9.060351,480.0,2,5,16,1,BrainInvaders2013a,BTTDA
265,0.9125,8.099895,480.0,2,6,16,1,BrainInvaders2013a,BTTDA
266,0.90984374,7.913646,480.0,2,7,16,1,BrainInvaders2013a,BTTDA
267,0.868125,7.8291674,480.0,3,0,16,1,BrainInvaders2013a,HODA
268,0.805625,2.3489718,480.0,3,1,16,1,BrainInvaders2013a,HODA
269,0.8734375,1.9366184,480.0,3,2,16,1,BrainInvaders2013a,HODA
270,0.8934375,2.128167,480.0,3,3,16,1,BrainInvaders2013a,HODA
271,0.85203123,1.9769477,480.0,3,4,16,1,BrainInvaders2013a,HODA
272,0.698125,1.474773,480.0,3,5,16,1,BrainInvaders2013a,HODA
273,0.88328123,1.4895835,480.0,3,6,16,1,BrainInvaders2013a,HODA
274,0.671875,1.5676923,480.0,3,7,16,1,BrainInvaders2013a,HODA
275,0.82953125,11.962311,480.0,3,0,16,1,BrainInvaders2013a,PARAFACDA
276,0.86046875,8.070683,480.0,3,1,16,1,BrainInvaders2013a,PARAFACDA
277,0.8779687,8.216099,480.0,3,2,16,1,BrainInvaders2013a,PARAFACDA
278,0.90515625,7.4656496,480.0,3,3,16,1,BrainInvaders2013a,PARAFACDA
279,0.8173438,8.587546,480.0,3,4,16,1,BrainInvaders2013a,PARAFACDA
280,0.8023437,8.540769,480.0,3,5,16,1,BrainInvaders2013a,PARAFACDA
281,0.8975,7.4184422,480.0,3,6,16,1,BrainInvaders2013a,PARAFACDA
282,0.73109376,5.8567553,480.0,3,7,16,1,BrainInvaders2013a,PARAFACDA
283,0.8578125,20.307207,480.0,3,0,16,1,BrainInvaders2013a,BTTDA
284,0.8748438,10.155856,480.0,3,1,16,1,BrainInvaders2013a,BTTDA
285,0.8935937,9.865626,480.0,3,2,16,1,BrainInvaders2013a,BTTDA
286,0.90546876,8.148314,480.0,3,3,16,1,BrainInvaders2013a,BTTDA
287,0.8720313,8.852857,480.0,3,4,16,1,BrainInvaders2013a,BTTDA
288,0.80515623,13.326357,480.0,3,5,16,1,BrainInvaders2013a,BTTDA
289,0.91296875,7.1917167,480.0,3,6,16,1,BrainInvaders2013a,BTTDA
290,0.72765625,4.870058,480.0,3,7,16,1,BrainInvaders2013a,BTTDA
291,0.84421873,7.8311152,480.0,4,0,16,1,BrainInvaders2013a,HODA
292,0.86796874,3.632228,480.0,4,1,16,1,BrainInvaders2013a,HODA
293,0.92859375,1.7935936,480.0,4,2,16,1,BrainInvaders2013a,HODA
294,0.9190625,1.8456751,480.0,4,3,16,1,BrainInvaders2013a,HODA
295,0.89515626,1.8173735,480.0,4,4,16,1,BrainInvaders2013a,HODA
296,0.9039062,1.6981858,480.0,4,5,16,1,BrainInvaders2013a,HODA
297,0.9479687,1.4428287,480.0,4,6,16,1,BrainInvaders2013a,HODA
298,0.91984373,1.2871554,480.0,4,7,16,1,BrainInvaders2013a,HODA
299,0.9092187,15.199884,480.0,4,0,16,1,BrainInvaders2013a,PARAFACDA
300,0.88140625,8.365268,480.0,4,1,16,1,BrainInvaders2013a,PARAFACDA
301,0.92546874,7.188813,480.0,4,2,16,1,BrainInvaders2013a,PARAFACDA
302,0.911875,8.360762,480.0,4,3,16,1,BrainInvaders2013a,PARAFACDA
303,0.89734375,8.081313,480.0,4,4,16,1,BrainInvaders2013a,PARAFACDA
304,0.913125,7.1664553,480.0,4,5,16,1,BrainInvaders2013a,PARAFACDA
305,0.95109373,6.9965487,480.0,4,6,16,1,BrainInvaders2013a,PARAFACDA
306,0.911875,7.055477,480.0,4,7,16,1,BrainInvaders2013a,PARAFACDA
307,0.9140625,23.089922,480.0,4,0,16,1,BrainInvaders2013a,BTTDA
308,0.8796875,9.641663,480.0,4,1,16,1,BrainInvaders2013a,BTTDA
309,0.91984373,6.602073,480.0,4,2,16,1,BrainInvaders2013a,BTTDA
310,0.90671873,8.560927,480.0,4,3,16,1,BrainInvaders2013a,BTTDA
311,0.89265627,10.730028,480.0,4,4,16,1,BrainInvaders2013a,BTTDA
312,0.908125,8.070141,480.0,4,5,16,1,BrainInvaders2013a,BTTDA
313,0.945625,7.5330696,480.0,4,6,16,1,BrainInvaders2013a,BTTDA
314,0.90671873,8.53491,480.0,4,7,16,1,BrainInvaders2013a,BTTDA
315,0.88109374,9.378375,480.0,5,0,16,1,BrainInvaders2013a,HODA
316,0.9290625,2.1866384,480.0,5,1,16,1,BrainInvaders2013a,HODA
317,0.93640625,1.5515987,480.0,5,2,16,1,BrainInvaders2013a,HODA
318,0.91046876,2.1334927,480.0,5,3,16,1,BrainInvaders2013a,HODA
319,0.97046876,1.6108989,480.0,5,4,16,1,BrainInvaders2013a,HODA
320,0.9221875,2.2501688,480.0,5,5,16,1,BrainInvaders2013a,HODA
321,0.9621875,1.5902615,480.0,5,6,16,1,BrainInvaders2013a,HODA
322,0.92265624,1.1453469,480.0,5,7,16,1,BrainInvaders2013a,HODA
323,0.9059375,13.781969,480.0,5,0,16,1,BrainInvaders2013a,PARAFACDA
324,0.9767187,7.132217,480.0,5,1,16,1,BrainInvaders2013a,PARAFACDA
325,0.9398438,6.719719,480.0,5,2,16,1,BrainInvaders2013a,PARAFACDA
326,0.9375,7.493283,480.0,5,3,16,1,BrainInvaders2013a,PARAFACDA
327,0.9840625,6.86889,480.0,5,4,16,1,BrainInvaders2013a,PARAFACDA
328,0.9309375,7.546037,480.0,5,5,16,1,BrainInvaders2013a,PARAFACDA
329,0.9740625,6.1370764,480.0,5,6,16,1,BrainInvaders2013a,PARAFACDA
330,0.95421875,7.9957056,480.0,5,7,16,1,BrainInvaders2013a,PARAFACDA
331,0.90296876,20.506977,480.0,5,0,16,1,BrainInvaders2013a,BTTDA
332,0.9709375,9.78675,480.0,5,1,16,1,BrainInvaders2013a,BTTDA
333,0.9384375,7.9671826,480.0,5,2,16,1,BrainInvaders2013a,BTTDA
334,0.94140625,8.380559,480.0,5,3,16,1,BrainInvaders2013a,BTTDA
335,0.985625,7.6529937,480.0,5,4,16,1,BrainInvaders2013a,BTTDA
336,0.94390625,7.975965,480.0,5,5,16,1,BrainInvaders2013a,BTTDA
337,0.9709375,6.864934,480.0,5,6,16,1,BrainInvaders2013a,BTTDA
338,0.94484377,9.327433,480.0,5,7,16,1,BrainInvaders2013a,BTTDA
339,0.8671875,7.302131,480.0,6,0,16,1,BrainInvaders2013a,HODA
340,0.8665625,3.6488626,480.0,6,1,16,1,BrainInvaders2013a,HODA
341,0.8567188,2.0041683,480.0,6,2,16,1,BrainInvaders2013a,HODA
342,0.8695313,2.004494,480.0,6,3,16,1,BrainInvaders2013a,HODA
343,0.8525,1.7083216,480.0,6,4,16,1,BrainInvaders2013a,HODA
344,0.8659375,0.9660689,480.0,6,5,16,1,BrainInvaders2013a,HODA
345,0.8101562,1.4465843,480.0,6,6,16,1,BrainInvaders2013a,HODA
346,0.83640623,1.6747,480.0,6,7,16,1,BrainInvaders2013a,HODA
347,0.8565625,11.591317,480.0,6,0,16,1,BrainInvaders2013a,PARAFACDA
348,0.860625,8.15601,480.0,6,1,16,1,BrainInvaders2013a,PARAFACDA
349,0.8570312,6.813403,480.0,6,2,16,1,BrainInvaders2013a,PARAFACDA
350,0.85859376,7.9360476,480.0,6,3,16,1,BrainInvaders2013a,PARAFACDA
351,0.83921874,6.685382,480.0,6,4,16,1,BrainInvaders2013a,PARAFACDA
352,0.86546874,9.682433,480.0,6,5,16,1,BrainInvaders2013a,PARAFACDA
353,0.79015625,5.2012863,480.0,6,6,16,1,BrainInvaders2013a,PARAFACDA
354,0.8179687,5.952759,480.0,6,7,16,1,BrainInvaders2013a,PARAFACDA
355,0.8595312,21.635416,480.0,6,0,16,1,BrainInvaders2013a,BTTDA
356,0.86875,7.8677244,480.0,6,1,16,1,BrainInvaders2013a,BTTDA
357,0.8603125,8.140923,480.0,6,2,16,1,BrainInvaders2013a,BTTDA
358,0.86640626,9.67774,480.0,6,3,16,1,BrainInvaders2013a,BTTDA
359,0.8570312,10.664797,480.0,6,4,16,1,BrainInvaders2013a,BTTDA
360,0.8517187,10.182137,480.0,6,5,16,1,BrainInvaders2013a,BTTDA
361,0.82125,8.404251,480.0,6,6,16,1,BrainInvaders2013a,BTTDA
362,0.83375,7.1710663,480.0,6,7,16,1,BrainInvaders2013a,BTTDA
363,0.9278125,6.781639,480.0,7,0,16,1,BrainInvaders2013a,HODA
364,0.955,4.141668,480.0,7,1,16,1,BrainInvaders2013a,HODA
365,0.94390625,2.2046874,480.0,7,2,16,1,BrainInvaders2013a,HODA
366,0.9328125,2.164935,480.0,7,3,16,1,BrainInvaders2013a,HODA
367,0.92109376,1.7224716,480.0,7,4,16,1,BrainInvaders2013a,HODA
368,0.88953125,1.4245806,480.0,7,5,16,1,BrainInvaders2013a,HODA
369,0.80640626,1.0761955,480.0,7,6,16,1,BrainInvaders2013a,HODA
370,0.9478125,1.4358517,480.0,7,7,16,1,BrainInvaders2013a,HODA
371,0.956875,11.445825,480.0,7,0,16,1,BrainInvaders2013a,PARAFACDA
372,0.99578124,8.741293,480.0,7,1,16,1,BrainInvaders2013a,PARAFACDA
373,0.97765625,7.2153773,480.0,7,2,16,1,BrainInvaders2013a,PARAFACDA
374,0.9560937,8.20785,480.0,7,3,16,1,BrainInvaders2013a,PARAFACDA
375,0.96625,7.6167006,480.0,7,4,16,1,BrainInvaders2013a,PARAFACDA
376,0.8840625,7.2287364,480.0,7,5,16,1,BrainInvaders2013a,PARAFACDA
377,0.9267188,10.003636,480.0,7,6,16,1,BrainInvaders2013a,PARAFACDA
378,0.96203125,5.810454,480.0,7,7,16,1,BrainInvaders2013a,PARAFACDA
379,0.9515625,22.385706,480.0,7,0,16,1,BrainInvaders2013a,BTTDA
380,0.9892188,9.691948,480.0,7,1,16,1,BrainInvaders2013a,BTTDA
381,0.9715625,7.2658134,480.0,7,2,16,1,BrainInvaders2013a,BTTDA
382,0.95421875,8.427473,480.0,7,3,16,1,BrainInvaders2013a,BTTDA
383,0.9639062,9.130335,480.0,7,4,16,1,BrainInvaders2013a,BTTDA
384,0.890625,9.413758,480.0,7,5,16,1,BrainInvaders2013a,BTTDA
385,0.920625,9.748327,480.0,7,6,16,1,BrainInvaders2013a,BTTDA
386,0.963125,7.125709,480.0,7,7,16,1,BrainInvaders2013a,BTTDA
387,0.868125,8.502882,480.0,8,0,16,1,BrainInvaders2013a,HODA
388,0.911875,12.306464,480.0,8,0,16,1,BrainInvaders2013a,PARAFACDA
389,0.9225,22.667355,480.0,8,0,16,1,BrainInvaders2013a,BTTDA
390,0.90046877,7.8987794,480.0,9,0,16,1,BrainInvaders2013a,HODA
391,0.904375,12.973831,480.0,9,0,16,1,BrainInvaders2013a,PARAFACDA
392,0.9165625,22.458065,480.0,9,0,16,1,BrainInvaders2013a,BTTDA
393,0.945,11.449488,480.0,10,0,16,1,BrainInvaders2013a,HODA
394,0.940625,11.098217,480.0,10,0,16,1,BrainInvaders2013a,PARAFACDA
395,0.94390625,19.59981,480.0,10,0,16,1,BrainInvaders2013a,BTTDA
396,0.9423438,6.5163345,480.0,11,0,16,1,BrainInvaders2013a,HODA
397,0.94,11.471118,480.0,11,0,16,1,BrainInvaders2013a,PARAFACDA
398,0.94109374,19.034016,480.0,11,0,16,1,BrainInvaders2013a,BTTDA
399,0.860625,9.9810705,480.0,12,0,16,1,BrainInvaders2013a,HODA
400,0.92,9.594846,480.0,12,0,16,1,BrainInvaders2013a,PARAFACDA
401,0.90984374,18.847658,480.0,12,0,16,1,BrainInvaders2013a,BTTDA
402,0.7796875,8.383565,480.0,13,0,16,1,BrainInvaders2013a,HODA
403,0.80515623,11.030802,480.0,13,0,16,1,BrainInvaders2013a,PARAFACDA
404,0.7759375,22.117159,480.0,13,0,16,1,BrainInvaders2013a,BTTDA
405,0.92359376,8.4134035,480.0,14,0,16,1,BrainInvaders2013a,HODA
406,0.96015626,13.077019,480.0,14,0,16,1,BrainInvaders2013a,PARAFACDA
407,0.97515625,19.721174,480.0,14,0,16,1,BrainInvaders2013a,BTTDA
408,0.98515624,7.5494213,480.0,15,0,16,1,BrainInvaders2013a,HODA
409,0.9896875,8.569193,480.0,15,0,16,1,BrainInvaders2013a,PARAFACDA
410,0.99078125,21.09086,480.0,15,0,16,1,BrainInvaders2013a,BTTDA
411,0.87109375,7.912634,480.0,16,0,16,1,BrainInvaders2013a,HODA
412,0.92921877,12.511276,480.0,16,0,16,1,BrainInvaders2013a,PARAFACDA
413,0.9365625,21.310768,480.0,16,0,16,1,BrainInvaders2013a,BTTDA
414,0.819375,7.8425493,480.0,17,0,16,1,BrainInvaders2013a,HODA
415,0.9014062,14.1964655,480.0,17,0,16,1,BrainInvaders2013a,PARAFACDA
416,0.8921875,22.972614,480.0,17,0,16,1,BrainInvaders2013a,BTTDA
417,0.99421877,8.268592,480.0,18,0,16,1,BrainInvaders2013a,HODA
418,0.9948437,8.793497,480.0,18,0,16,1,BrainInvaders2013a,PARAFACDA
419,0.99796873,20.895111,480.0,18,0,16,1,BrainInvaders2013a,BTTDA
420,0.8225,9.563843,480.0,19,0,16,1,BrainInvaders2013a,HODA
421,0.88078123,15.133741,480.0,19,0,16,1,BrainInvaders2013a,PARAFACDA
422,0.90515625,22.048897,480.0,19,0,16,1,BrainInvaders2013a,BTTDA
423,0.92265624,9.3431015,480.0,20,0,16,1,BrainInvaders2013a,HODA
424,0.93953127,13.625163,480.0,20,0,16,1,BrainInvaders2013a,PARAFACDA
425,0.934375,22.679861,480.0,20,0,16,1,BrainInvaders2013a,BTTDA
426,0.91734374,12.861151,480.0,21,0,16,1,BrainInvaders2013a,HODA
427,0.9815625,14.243222,480.0,21,0,16,1,BrainInvaders2013a,PARAFACDA
428,0.9742187,19.683285,480.0,21,0,16,1,BrainInvaders2013a,BTTDA
429,0.95265627,8.164804,480.0,22,0,16,1,BrainInvaders2013a,HODA
430,0.9504688,12.90116,480.0,22,0,16,1,BrainInvaders2013a,PARAFACDA
431,0.958125,22.431446,480.0,22,0,16,1,BrainInvaders2013a,BTTDA
432,0.845,14.231456,480.0,23,0,16,1,BrainInvaders2013a,HODA
433,0.9340625,10.821778,480.0,23,0,16,1,BrainInvaders2013a,PARAFACDA
434,0.9353125,20.448381,480.0,23,0,16,1,BrainInvaders2013a,BTTDA
435,0.91546875,10.2878275,480.0,24,0,16,1,BrainInvaders2013a,HODA
436,0.9346875,13.419054,480.0,24,0,16,1,BrainInvaders2013a,PARAFACDA
437,0.94359374,23.360725,480.0,24,0,16,1,BrainInvaders2013a,BTTDA
438,0.88426703,29.66966,1188.0,1,0,16,1,BrainInvaders2014a,HODA
439,0.9508262,26.15599,1188.0,1,0,16,1,BrainInvaders2014a,PARAFACDA
440,0.96075886,58.151077,1188.0,1,0,16,1,BrainInvaders2014a,BTTDA
441,0.8735832,21.921545,492.0,2,0,16,1,BrainInvaders2014a,HODA
442,0.8793849,16.59585,492.0,2,0,16,1,BrainInvaders2014a,PARAFACDA
443,0.8768741,55.54429,492.0,2,0,16,1,BrainInvaders2014a,BTTDA
444,0.781474,35.771862,1752.0,3,0,16,1,BrainInvaders2014a,HODA
445,0.8538884,34.85169,1752.0,3,0,16,1,BrainInvaders2014a,PARAFACDA
446,0.8584175,67.16267,1752.0,3,0,16,1,BrainInvaders2014a,BTTDA
447,0.8516707,38.475235,768.0,4,0,16,1,BrainInvaders2014a,HODA
448,0.90065867,18.764442,768.0,4,0,16,1,BrainInvaders2014a,PARAFACDA
449,0.8969183,56.56842,768.0,4,0,16,1,BrainInvaders2014a,BTTDA
450,0.7964059,39.566822,744.0,5,0,16,1,BrainInvaders2014a,HODA
451,0.8206344,18.67213,744.0,5,0,16,1,BrainInvaders2014a,PARAFACDA
452,0.85178494,55.41176,744.0,5,0,16,1,BrainInvaders2014a,BTTDA
453,0.9696139,33.379223,444.0,6,0,16,1,BrainInvaders2014a,HODA
454,0.9833076,20.969795,444.0,6,0,16,1,BrainInvaders2014a,PARAFACDA
455,0.9852896,53.86592,444.0,6,0,16,1,BrainInvaders2014a,BTTDA
456,0.8553837,36.661484,1356.0,7,0,16,1,BrainInvaders2014a,HODA
457,0.8925805,21.22656,1356.0,7,0,16,1,BrainInvaders2014a,PARAFACDA
458,0.883173,57.167583,1356.0,7,0,16,1,BrainInvaders2014a,BTTDA
459,0.94244576,37.038303,504.0,8,0,16,1,BrainInvaders2014a,HODA
460,0.9604342,16.114725,504.0,8,0,16,1,BrainInvaders2014a,PARAFACDA
461,0.9691089,56.278034,504.0,8,0,16,1,BrainInvaders2014a,BTTDA
462,0.7727042,37.661568,1284.0,9,0,16,1,BrainInvaders2014a,HODA
463,0.8082456,23.835175,1284.0,9,0,16,1,BrainInvaders2014a,PARAFACDA
464,0.8329173,58.686615,1284.0,9,0,16,1,BrainInvaders2014a,BTTDA
465,0.8963636,31.069504,660.0,10,0,16,1,BrainInvaders2014a,HODA
466,0.918595,26.470186,660.0,10,0,16,1,BrainInvaders2014a,PARAFACDA
467,0.9119008,54.996784,660.0,10,0,16,1,BrainInvaders2014a,BTTDA
468,0.8485417,36.87928,720.0,11,0,16,1,BrainInvaders2014a,HODA
469,0.86083335,25.740164,720.0,11,0,16,1,BrainInvaders2014a,PARAFACDA
470,0.87993056,57.5471,720.0,11,0,16,1,BrainInvaders2014a,BTTDA
471,0.82708216,37.01788,972.0,12,0,16,1,BrainInvaders2014a,HODA
472,0.84232837,22.096909,972.0,12,0,16,1,BrainInvaders2014a,PARAFACDA
473,0.84653246,62.155777,972.0,12,0,16,1,BrainInvaders2014a,BTTDA
474,0.9331869,22.121553,492.0,13,0,16,1,BrainInvaders2014a,HODA
475,0.9473099,27.383211,492.0,13,0,16,1,BrainInvaders2014a,PARAFACDA
476,0.9484756,53.539707,492.0,13,0,16,1,BrainInvaders2014a,BTTDA
477,0.892884,38.075546,588.0,14,0,16,1,BrainInvaders2014a,HODA
478,0.9430827,24.118633,588.0,14,0,16,1,BrainInvaders2014a,PARAFACDA
479,0.9561171,56.883392,588.0,14,0,16,1,BrainInvaders2014a,BTTDA
480,0.852508,38.14032,924.0,15,0,16,1,BrainInvaders2014a,HODA
481,0.9360634,26.403206,924.0,15,0,16,1,BrainInvaders2014a,PARAFACDA
482,0.9351152,55.77105,924.0,15,0,16,1,BrainInvaders2014a,BTTDA
483,0.92388237,37.307644,708.0,16,0,16,1,BrainInvaders2014a,HODA
484,0.96012956,26.074564,708.0,16,0,16,1,BrainInvaders2014a,PARAFACDA
485,0.95840704,55.358696,708.0,16,0,16,1,BrainInvaders2014a,BTTDA
486,0.84410805,37.342354,1056.0,17,0,16,1,BrainInvaders2014a,HODA
487,0.8870662,21.211195,1056.0,17,0,16,1,BrainInvaders2014a,PARAFACDA
488,0.88020295,57.02046,1056.0,17,0,16,1,BrainInvaders2014a,BTTDA
489,0.8228347,23.819296,984.0,18,0,16,1,BrainInvaders2014a,HODA
490,0.86121815,22.435547,984.0,18,0,16,1,BrainInvaders2014a,PARAFACDA
491,0.8633246,57.30806,984.0,18,0,16,1,BrainInvaders2014a,BTTDA
492,0.8984708,35.534225,972.0,19,0,16,1,BrainInvaders2014a,HODA
493,0.9337694,25.743435,972.0,19,0,16,1,BrainInvaders2014a,PARAFACDA
494,0.93505305,57.261433,972.0,19,0,16,1,BrainInvaders2014a,BTTDA
495,0.93829566,37.097603,648.0,20,0,16,1,BrainInvaders2014a,HODA
496,0.956269,24.118685,648.0,20,0,16,1,BrainInvaders2014a,PARAFACDA
497,0.95401233,55.789463,648.0,20,0,16,1,BrainInvaders2014a,BTTDA
498,0.7817708,16.385069,984.0,21,0,16,1,BrainInvaders2014a,HODA
499,0.86244917,19.769041,984.0,21,0,16,1,BrainInvaders2014a,PARAFACDA
500,0.8703645,58.34431,984.0,21,0,16,1,BrainInvaders2014a,BTTDA
501,0.902,36.340233,600.0,22,0,16,1,BrainInvaders2014a,HODA
502,0.9357,27.103107,600.0,22,0,16,1,BrainInvaders2014a,PARAFACDA
503,0.935,57.35978,600.0,22,0,16,1,BrainInvaders2014a,BTTDA
504,0.97359145,36.754387,804.0,23,0,16,1,BrainInvaders2014a,HODA
505,0.97528386,27.779245,804.0,23,0,16,1,BrainInvaders2014a,PARAFACDA
506,0.9760259,57.515728,804.0,23,0,16,1,BrainInvaders2014a,BTTDA
507,0.8971605,15.115113,540.0,24,0,16,1,BrainInvaders2014a,HODA
508,0.9282716,26.27567,540.0,24,0,16,1,BrainInvaders2014a,PARAFACDA
509,0.93123454,54.77106,540.0,24,0,16,1,BrainInvaders2014a,BTTDA
510,0.8902,36.74928,600.0,25,0,16,1,BrainInvaders2014a,HODA
511,0.945,24.168272,600.0,25,0,16,1,BrainInvaders2014a,PARAFACDA
512,0.9459,57.109196,600.0,25,0,16,1,BrainInvaders2014a,BTTDA
513,0.9801194,36.836575,996.0,26,0,16,1,BrainInvaders2014a,HODA
514,0.9868071,15.880297,996.0,26,0,16,1,BrainInvaders2014a,PARAFACDA
515,0.98629814,56.839355,996.0,26,0,16,1,BrainInvaders2014a,BTTDA
516,0.8773861,32.873413,864.0,27,0,16,1,BrainInvaders2014a,HODA
517,0.93451184,27.829124,864.0,27,0,16,1,BrainInvaders2014a,PARAFACDA
518,0.9392532,56.51107,864.0,27,0,16,1,BrainInvaders2014a,BTTDA
519,0.930728,39.311348,624.0,28,0,16,1,BrainInvaders2014a,HODA
520,0.93642855,19.266752,624.0,28,0,16,1,BrainInvaders2014a,PARAFACDA
521,0.9515705,58.26248,624.0,28,0,16,1,BrainInvaders2014a,BTTDA
522,0.7925898,23.59272,1380.0,29,0,16,1,BrainInvaders2014a,HODA
523,0.8349338,23.736534,1380.0,29,0,16,1,BrainInvaders2014a,PARAFACDA
524,0.8363327,60.322227,1380.0,29,0,16,1,BrainInvaders2014a,BTTDA
525,0.9687285,17.111782,744.0,30,0,16,1,BrainInvaders2014a,HODA
526,0.98946774,25.213243,744.0,30,0,16,1,BrainInvaders2014a,PARAFACDA
527,0.9898548,55.847584,744.0,30,0,16,1,BrainInvaders2014a,BTTDA
528,0.8113263,41.008713,1308.0,31,0,16,1,BrainInvaders2014a,HODA
529,0.88885313,28.664598,1308.0,31,0,16,1,BrainInvaders2014a,PARAFACDA
530,0.9025312,60.37006,1308.0,31,0,16,1,BrainInvaders2014a,BTTDA
531,0.99780715,34.863754,792.0,32,0,16,1,BrainInvaders2014a,HODA
532,0.9978676,21.997856,792.0,32,0,16,1,BrainInvaders2014a,PARAFACDA
533,0.997751,56.47615,792.0,32,0,16,1,BrainInvaders2014a,BTTDA
534,0.7966315,36.5826,1092.0,33,0,16,1,BrainInvaders2014a,HODA
535,0.82656336,17.567862,1092.0,33,0,16,1,BrainInvaders2014a,PARAFACDA
536,0.82523596,58.246574,1092.0,33,0,16,1,BrainInvaders2014a,BTTDA
537,0.77130413,37.157677,897.0,34,0,16,1,BrainInvaders2014a,HODA
538,0.76444894,12.635163,897.0,34,0,16,1,BrainInvaders2014a,PARAFACDA
539,0.79729843,57.495148,897.0,34,0,16,1,BrainInvaders2014a,BTTDA
540,0.7568273,34.74737,876.0,35,0,16,1,BrainInvaders2014a,HODA
541,0.86205006,23.294708,876.0,35,0,16,1,BrainInvaders2014a,PARAFACDA
542,0.862239,56.581707,876.0,35,0,16,1,BrainInvaders2014a,BTTDA
543,0.71593267,26.839342,768.0,36,0,16,1,BrainInvaders2014a,HODA
544,0.7626226,23.569092,768.0,36,0,16,1,BrainInvaders2014a,PARAFACDA
545,0.78533894,56.119446,768.0,36,0,16,1,BrainInvaders2014a,BTTDA
546,0.84121,35.44699,888.0,37,0,16,1,BrainInvaders2014a,HODA
547,0.84568346,21.934708,888.0,37,0,16,1,BrainInvaders2014a,PARAFACDA
548,0.84052503,56.570183,888.0,37,0,16,1,BrainInvaders2014a,BTTDA
549,0.74569887,25.325834,972.0,38,0,16,1,BrainInvaders2014a,HODA
550,0.86375326,25.049643,972.0,38,0,16,1,BrainInvaders2014a,PARAFACDA
551,0.88123596,56.984283,972.0,38,0,16,1,BrainInvaders2014a,BTTDA
552,0.88023156,25.812408,828.0,39,0,16,1,BrainInvaders2014a,HODA
553,0.9271317,31.516294,828.0,39,0,16,1,BrainInvaders2014a,PARAFACDA
554,0.92898166,55.86128,828.0,39,0,16,1,BrainInvaders2014a,BTTDA
555,0.8942935,36.174324,672.0,40,0,16,1,BrainInvaders2014a,HODA
556,0.89004445,28.81146,672.0,40,0,16,1,BrainInvaders2014a,PARAFACDA
557,0.89449114,57.11849,672.0,40,0,16,1,BrainInvaders2014a,BTTDA
558,0.74723744,38.49194,972.0,41,0,16,1,BrainInvaders2014a,HODA
559,0.7670525,31.224216,972.0,41,0,16,1,BrainInvaders2014a,PARAFACDA
560,0.80863965,58.778515,972.0,41,0,16,1,BrainInvaders2014a,BTTDA
561,0.7825822,25.243269,576.0,42,0,16,1,BrainInvaders2014a,HODA
562,0.7868476,29.385283,576.0,42,0,16,1,BrainInvaders2014a,PARAFACDA
563,0.77630484,55.693554,576.0,42,0,16,1,BrainInvaders2014a,BTTDA
564,0.91605973,20.950548,612.0,43,0,16,1,BrainInvaders2014a,HODA
565,0.9438609,26.305628,612.0,43,0,16,1,BrainInvaders2014a,PARAFACDA
566,0.9476844,56.50939,612.0,43,0,16,1,BrainInvaders2014a,BTTDA
567,0.79853535,39.90839,708.0,44,0,16,1,BrainInvaders2014a,HODA
568,0.84547406,23.331099,708.0,44,0,16,1,BrainInvaders2014a,PARAFACDA
569,0.8494074,57.63936,708.0,44,0,16,1,BrainInvaders2014a,BTTDA
570,0.76948905,39.635002,1236.0,45,0,16,1,BrainInvaders2014a,HODA
571,0.847738,26.235317,1236.0,45,0,16,1,BrainInvaders2014a,PARAFACDA
572,0.8499639,60.986485,1236.0,45,0,16,1,BrainInvaders2014a,BTTDA
573,0.8234385,36.222275,1224.0,46,0,16,1,BrainInvaders2014a,HODA
574,0.8490543,30.90442,1224.0,46,0,16,1,BrainInvaders2014a,PARAFACDA
575,0.8391027,60.96929,1224.0,46,0,16,1,BrainInvaders2014a,BTTDA
576,0.79918283,38.292526,1188.0,47,0,16,1,BrainInvaders2014a,HODA
577,0.86105734,25.651606,1188.0,47,0,16,1,BrainInvaders2014a,PARAFACDA
578,0.8575052,60.121387,1188.0,47,0,16,1,BrainInvaders2014a,BTTDA
579,0.67020464,39.746014,1188.0,48,0,16,1,BrainInvaders2014a,HODA
580,0.75491065,24.49287,1188.0,48,0,16,1,BrainInvaders2014a,PARAFACDA
581,0.7764821,59.400604,1188.0,48,0,16,1,BrainInvaders2014a,BTTDA
582,0.8319911,37.38175,1392.0,49,0,16,1,BrainInvaders2014a,HODA
583,0.88378376,47.488194,1392.0,49,0,16,1,BrainInvaders2014a,PARAFACDA
584,0.88921696,62.727356,1392.0,49,0,16,1,BrainInvaders2014a,BTTDA
585,0.7821171,41.612732,1332.0,50,0,16,1,BrainInvaders2014a,HODA
586,0.89339703,26.077557,1332.0,50,0,16,1,BrainInvaders2014a,PARAFACDA
587,0.9083279,61.553375,1332.0,50,0,16,1,BrainInvaders2014a,BTTDA
588,0.8390764,41.712994,1524.0,51,0,16,1,BrainInvaders2014a,HODA
589,0.8752762,29.547043,1524.0,51,0,16,1,BrainInvaders2014a,PARAFACDA
590,0.87478805,60.65856,1524.0,51,0,16,1,BrainInvaders2014a,BTTDA
591,0.5236207,41.980686,861.0,52,0,16,1,BrainInvaders2014a,HODA
592,0.51223224,26.222446,861.0,52,0,16,1,BrainInvaders2014a,PARAFACDA
593,0.5213887,56.18475,861.0,52,0,16,1,BrainInvaders2014a,BTTDA
594,0.7693729,39.655586,1572.0,53,0,16,1,BrainInvaders2014a,HODA
595,0.7856923,41.172955,1572.0,53,0,16,1,BrainInvaders2014a,PARAFACDA
596,0.77161336,61.33549,1572.0,53,0,16,1,BrainInvaders2014a,BTTDA
597,0.82382786,39.676052,984.0,54,0,16,1,BrainInvaders2014a,HODA
598,0.862306,28.69314,984.0,54,0,16,1,BrainInvaders2014a,PARAFACDA
599,0.894973,56.417442,984.0,54,0,16,1,BrainInvaders2014a,BTTDA
600,0.95406437,36.74048,1296.0,55,0,16,1,BrainInvaders2014a,HODA
601,0.94652826,29.232054,1296.0,55,0,16,1,BrainInvaders2014a,PARAFACDA
602,0.94945675,59.75322,1296.0,55,0,16,1,BrainInvaders2014a,BTTDA
603,0.84417194,38.035137,1272.0,56,0,16,1,BrainInvaders2014a,HODA
604,0.87406445,22.441324,1272.0,56,0,16,1,BrainInvaders2014a,PARAFACDA
605,0.8793921,58.408165,1272.0,56,0,16,1,BrainInvaders2014a,BTTDA
606,0.9256934,37.66876,1454.0,57,0,16,1,BrainInvaders2014a,HODA
607,0.93908465,31.067455,1454.0,57,0,16,1,BrainInvaders2014a,PARAFACDA
608,0.93362,58.097206,1454.0,57,0,16,1,BrainInvaders2014a,BTTDA
609,0.87048614,33.249027,720.0,58,0,16,1,BrainInvaders2014a,HODA
610,0.9166667,28.814697,720.0,58,0,16,1,BrainInvaders2014a,PARAFACDA
611,0.901875,55.793484,720.0,58,0,16,1,BrainInvaders2014a,BTTDA
612,0.93618333,37.04318,684.0,59,0,16,1,BrainInvaders2014a,HODA
613,0.94426185,33.87785,684.0,59,0,16,1,BrainInvaders2014a,PARAFACDA
614,0.9474551,54.956623,684.0,59,0,16,1,BrainInvaders2014a,BTTDA
615,0.9143896,39.116165,792.0,60,0,16,1,BrainInvaders2014a,HODA
616,0.9619248,19.361376,792.0,60,0,16,1,BrainInvaders2014a,PARAFACDA
617,0.96269315,55.675636,792.0,60,0,16,1,BrainInvaders2014a,BTTDA
618,0.70794475,41.698174,1368.0,61,0,16,1,BrainInvaders2014a,HODA
619,0.75516355,27.31574,1368.0,61,0,16,1,BrainInvaders2014a,PARAFACDA
620,0.7469616,61.27555,1368.0,61,0,16,1,BrainInvaders2014a,BTTDA
621,0.55109924,38.980244,1367.0,62,0,16,1,BrainInvaders2014a,HODA
622,0.54493815,27.506062,1367.0,62,0,16,1,BrainInvaders2014a,PARAFACDA
623,0.5312607,58.89337,1367.0,62,0,16,1,BrainInvaders2014a,BTTDA
624,0.63653064,37.505173,420.0,63,0,16,1,BrainInvaders2014a,HODA
625,0.60387754,25.050676,420.0,63,0,16,1,BrainInvaders2014a,PARAFACDA
626,0.6281633,54.066906,420.0,63,0,16,1,BrainInvaders2014a,BTTDA
627,0.7785618,37.574375,1788.0,64,0,16,1,BrainInvaders2014a,HODA
628,0.8236941,31.185162,1788.0,64,0,16,1,BrainInvaders2014a,PARAFACDA
629,0.82705516,60.194286,1788.0,64,0,16,1,BrainInvaders2014a,BTTDA
630,0.9125,19.323051,240.0,1,0,32,1,BrainInvaders2014b,HODA
631,0.96875,20.076405,240.0,1,0,32,1,BrainInvaders2014b,PARAFACDA
632,0.9825,31.921255,240.0,1,0,32,1,BrainInvaders2014b,BTTDA
633,0.9632275,15.167437,252.0,2,0,32,1,BrainInvaders2014b,HODA
634,0.9574735,16.327291,252.0,2,0,32,1,BrainInvaders2014b,PARAFACDA
635,0.9545635,30.55801,252.0,2,0,32,1,BrainInvaders2014b,BTTDA
636,0.8368599,20.409924,276.0,3,0,32,1,BrainInvaders2014b,HODA
637,0.9030918,23.006294,276.0,3,0,32,1,BrainInvaders2014b,PARAFACDA
638,0.8826087,37.528206,276.0,3,0,32,1,BrainInvaders2014b,BTTDA
639,0.73535395,20.437994,444.0,4,0,32,1,BrainInvaders2014b,HODA
640,0.8158816,22.20559,444.0,4,0,32,1,BrainInvaders2014b,PARAFACDA
641,0.87840414,33.504726,444.0,4,0,32,1,BrainInvaders2014b,BTTDA
642,0.9168831,20.249016,336.0,5,0,32,1,BrainInvaders2014b,HODA
643,0.8690747,18.977198,336.0,5,0,32,1,BrainInvaders2014b,PARAFACDA
644,0.9189665,31.129803,336.0,5,0,32,1,BrainInvaders2014b,BTTDA
645,0.94176584,20.622282,216.0,6,0,32,1,BrainInvaders2014b,HODA
646,0.97003967,18.86517,216.0,6,0,32,1,BrainInvaders2014b,PARAFACDA
647,0.9826389,31.102814,216.0,6,0,32,1,BrainInvaders2014b,BTTDA
648,0.96190476,20.202318,192.0,7,0,32,1,BrainInvaders2014b,HODA
649,0.92440474,19.558182,192.0,7,0,32,1,BrainInvaders2014b,PARAFACDA
650,0.95907736,31.380365,192.0,7,0,32,1,BrainInvaders2014b,BTTDA
651,0.97,17.049597,168.0,8,0,32,1,BrainInvaders2014b,HODA
652,0.9880952,22.411541,168.0,8,0,32,1,BrainInvaders2014b,PARAFACDA
653,0.98380953,30.074032,168.0,8,0,32,1,BrainInvaders2014b,BTTDA
654,0.93625,9.555906,144.0,9,0,32,1,BrainInvaders2014b,HODA
655,0.9225,17.124449,144.0,9,0,32,1,BrainInvaders2014b,PARAFACDA
656,0.9345833,30.584503,144.0,9,0,32,1,BrainInvaders2014b,BTTDA
657,0.88587964,19.34098,288.0,10,0,32,1,BrainInvaders2014b,HODA
658,0.8715741,14.77043,288.0,10,0,32,1,BrainInvaders2014b,PARAFACDA
659,0.8876852,35.333355,288.0,10,0,32,1,BrainInvaders2014b,BTTDA
660,0.95,17.332647,216.0,11,0,32,1,BrainInvaders2014b,HODA
661,0.93194443,16.014265,216.0,11,0,32,1,BrainInvaders2014b,PARAFACDA
662,0.9369048,30.62712,216.0,11,0,32,1,BrainInvaders2014b,BTTDA
663,0.696875,18.244934,192.0,12,0,32,1,BrainInvaders2014b,HODA
664,0.8860119,20.459366,192.0,12,0,32,1,BrainInvaders2014b,PARAFACDA
665,0.86473215,31.914104,192.0,12,0,32,1,BrainInvaders2014b,BTTDA
666,0.956875,10.896605,240.0,13,0,32,1,BrainInvaders2014b,HODA
667,0.978125,16.60472,240.0,13,0,32,1,BrainInvaders2014b,PARAFACDA
668,0.97875,29.510609,240.0,13,0,32,1,BrainInvaders2014b,BTTDA
669,0.8353896,19.082066,336.0,14,0,32,1,BrainInvaders2014b,HODA
670,0.9104708,23.409803,336.0,14,0,32,1,BrainInvaders2014b,PARAFACDA
671,0.9195617,31.82874,336.0,14,0,32,1,BrainInvaders2014b,BTTDA
672,0.9608,18.413858,300.0,15,0,32,1,BrainInvaders2014b,HODA
673,0.9548,16.513247,300.0,15,0,32,1,BrainInvaders2014b,PARAFACDA
674,0.9612,30.35331,300.0,15,0,32,1,BrainInvaders2014b,BTTDA
675,0.9175595,12.998821,192.0,16,0,32,1,BrainInvaders2014b,HODA
676,0.9447917,19.494146,192.0,16,0,32,1,BrainInvaders2014b,PARAFACDA
677,0.97380954,30.316236,192.0,16,0,32,1,BrainInvaders2014b,BTTDA
678,0.90701056,17.588762,252.0,17,0,32,1,BrainInvaders2014b,HODA
679,0.9218254,18.203037,252.0,17,0,32,1,BrainInvaders2014b,PARAFACDA
680,0.93902117,33.117855,252.0,17,0,32,1,BrainInvaders2014b,BTTDA
681,0.94689155,17.528887,252.0,18,0,32,1,BrainInvaders2014b,HODA
682,0.95674604,13.619741,252.0,18,0,32,1,BrainInvaders2014b,PARAFACDA
683,0.9325397,31.764872,252.0,18,0,32,1,BrainInvaders2014b,BTTDA
684,0.9546053,18.858505,228.0,19,0,32,1,BrainInvaders2014b,HODA
685,0.95573306,14.866941,228.0,19,0,32,1,BrainInvaders2014b,PARAFACDA
686,0.981109,31.732712,228.0,19,0,32,1,BrainInvaders2014b,BTTDA
687,0.8355073,17.745184,276.0,20,0,32,1,BrainInvaders2014b,HODA
688,0.9057005,14.96162,276.0,20,0,32,1,BrainInvaders2014b,PARAFACDA
689,0.9111594,31.408504,276.0,20,0,32,1,BrainInvaders2014b,BTTDA
690,0.8955357,18.099216,192.0,21,0,32,1,BrainInvaders2014b,HODA
691,0.8796131,21.916834,192.0,21,0,32,1,BrainInvaders2014b,PARAFACDA
692,0.8535714,31.304792,192.0,21,0,32,1,BrainInvaders2014b,BTTDA
693,0.8869231,18.343128,156.0,22,0,32,1,BrainInvaders2014b,HODA
694,0.964359,19.450256,156.0,22,0,32,1,BrainInvaders2014b,PARAFACDA
695,0.93435895,31.054855,156.0,22,0,32,1,BrainInvaders2014b,BTTDA
696,0.9325893,17.782003,192.0,23,0,32,1,BrainInvaders2014b,HODA
697,0.94226193,21.431957,192.0,23,0,32,1,BrainInvaders2014b,PARAFACDA
698,0.9224702,31.304325,192.0,23,0,32,1,BrainInvaders2014b,BTTDA
699,0.9344538,17.923723,204.0,24,0,32,1,BrainInvaders2014b,HODA
700,0.94131655,18.451479,204.0,24,0,32,1,BrainInvaders2014b,PARAFACDA
701,0.9712885,31.066,204.0,24,0,32,1,BrainInvaders2014b,BTTDA
702,0.8378151,18.304043,204.0,25,0,32,1,BrainInvaders2014b,HODA
703,0.89985996,20.18697,204.0,25,0,32,1,BrainInvaders2014b,PARAFACDA
704,0.8922969,32.53699,204.0,25,0,32,1,BrainInvaders2014b,BTTDA
705,0.7168947,19.595724,516.0,26,0,32,1,BrainInvaders2014b,HODA
706,0.8189694,23.005995,516.0,26,0,32,1,BrainInvaders2014b,PARAFACDA
707,0.8316538,35.263157,516.0,26,0,32,1,BrainInvaders2014b,BTTDA
708,0.9077031,19.136112,204.0,27,0,32,1,BrainInvaders2014b,HODA
709,0.9071429,15.221365,204.0,27,0,32,1,BrainInvaders2014b,PARAFACDA
710,0.84691876,30.633123,204.0,27,0,32,1,BrainInvaders2014b,BTTDA
711,0.91846156,16.654093,156.0,28,0,32,1,BrainInvaders2014b,HODA
712,0.8994872,15.550421,156.0,28,0,32,1,BrainInvaders2014b,PARAFACDA
713,0.928718,29.544565,156.0,28,0,32,1,BrainInvaders2014b,BTTDA
714,0.9111111,19.689976,216.0,29,0,32,1,BrainInvaders2014b,HODA
715,0.9331349,14.8890705,216.0,29,0,32,1,BrainInvaders2014b,PARAFACDA
716,0.94275796,31.55808,216.0,29,0,32,1,BrainInvaders2014b,BTTDA
717,0.9577778,18.124495,180.0,30,0,32,1,BrainInvaders2014b,HODA
718,0.9433333,20.328297,180.0,30,0,32,1,BrainInvaders2014b,PARAFACDA
719,0.9122222,29.282793,180.0,30,0,32,1,BrainInvaders2014b,BTTDA
720,0.9236111,19.628689,252.0,31,0,32,1,BrainInvaders2014b,HODA
721,0.9542328,13.565927,252.0,31,0,32,1,BrainInvaders2014b,PARAFACDA
722,0.958664,33.123863,252.0,31,0,32,1,BrainInvaders2014b,BTTDA
723,0.90770674,21.709253,228.0,32,0,32,1,BrainInvaders2014b,HODA
724,0.9634398,19.60813,228.0,32,0,32,1,BrainInvaders2014b,PARAFACDA
725,0.97471803,32.3862,228.0,32,0,32,1,BrainInvaders2014b,BTTDA
726,0.8195076,19.059397,264.0,33,0,32,1,BrainInvaders2014b,HODA
727,0.84690654,19.905422,264.0,33,0,32,1,BrainInvaders2014b,PARAFACDA
728,0.85795456,31.65368,264.0,33,0,32,1,BrainInvaders2014b,BTTDA
729,0.8827381,18.548527,216.0,34,0,32,1,BrainInvaders2014b,HODA
730,0.8964286,15.670278,216.0,34,0,32,1,BrainInvaders2014b,PARAFACDA
731,0.8917659,30.58979,216.0,34,0,32,1,BrainInvaders2014b,BTTDA
732,0.48373017,19.344173,252.0,35,0,32,1,BrainInvaders2014b,HODA
733,0.49041006,20.027374,252.0,35,0,32,1,BrainInvaders2014b,PARAFACDA
734,0.43743387,31.10792,252.0,35,0,32,1,BrainInvaders2014b,BTTDA
735,0.542,17.824286,300.0,36,0,32,1,BrainInvaders2014b,HODA
736,0.5792,16.873133,300.0,36,0,32,1,BrainInvaders2014b,PARAFACDA
737,0.5656,32.458614,300.0,36,0,32,1,BrainInvaders2014b,BTTDA
738,0.79186505,19.292677,252.0,37,0,32,1,BrainInvaders2014b,HODA
739,0.909127,19.380953,252.0,37,0,32,1,BrainInvaders2014b,PARAFACDA
740,0.92433864,32.55424,252.0,37,0,32,1,BrainInvaders2014b,BTTDA
741,0.8753846,19.771841,156.0,38,0,32,1,BrainInvaders2014b,HODA
742,0.89282054,18.475067,156.0,38,0,32,1,BrainInvaders2014b,PARAFACDA
743,0.94435894,31.482725,156.0,38,0,32,1,BrainInvaders2014b,BTTDA
744,0.8207108,26.270735,2574.0,1,0,32,3,BrainInvaders2015a,HODA
745,0.8137415,6.0166755,1659.0,1,1,32,3,BrainInvaders2015a,HODA
746,0.78088325,3.164689,723.0,1,2,32,3,BrainInvaders2015a,HODA
747,0.85645014,30.771946,2574.0,1,0,32,3,BrainInvaders2015a,PARAFACDA
748,0.8472295,17.87929,1659.0,1,1,32,3,BrainInvaders2015a,PARAFACDA
749,0.77436984,17.897196,723.0,1,2,32,3,BrainInvaders2015a,PARAFACDA
750,0.8567172,86.63327,2574.0,1,0,32,3,BrainInvaders2015a,BTTDA
751,0.85739356,21.620943,1659.0,1,1,32,3,BrainInvaders2015a,BTTDA
752,0.7823244,14.144419,723.0,1,2,32,3,BrainInvaders2015a,BTTDA
753,0.92857903,18.116007,468.0,2,0,32,3,BrainInvaders2015a,HODA
754,0.9223184,7.8066688,468.0,2,1,32,3,BrainInvaders2015a,HODA
755,0.9515735,6.315891,576.0,2,2,32,3,BrainInvaders2015a,HODA
756,0.92925215,21.83562,468.0,2,0,32,3,BrainInvaders2015a,PARAFACDA
757,0.93664527,14.527436,468.0,2,1,32,3,BrainInvaders2015a,PARAFACDA
758,0.94058114,10.80117,576.0,2,2,32,3,BrainInvaders2015a,PARAFACDA
759,0.95434827,44.388695,468.0,2,0,32,3,BrainInvaders2015a,BTTDA
760,0.95274574,25.169127,468.0,2,1,32,3,BrainInvaders2015a,BTTDA
761,0.95183116,17.68907,576.0,2,2,32,3,BrainInvaders2015a,BTTDA
762,0.9672222,13.72779,360.0,3,0,32,3,BrainInvaders2015a,HODA
763,0.9556229,11.264931,324.0,3,1,32,3,BrainInvaders2015a,HODA
764,0.9791667,6.7414107,360.0,3,2,32,3,BrainInvaders2015a,HODA
765,0.9725,23.166403,360.0,3,0,32,3,BrainInvaders2015a,PARAFACDA
766,0.98602694,14.435353,324.0,3,1,32,3,BrainInvaders2015a,PARAFACDA
767,0.9872222,11.439592,360.0,3,2,32,3,BrainInvaders2015a,PARAFACDA
768,0.97333336,49.074142,360.0,3,0,32,3,BrainInvaders2015a,BTTDA
769,0.98333335,25.31256,324.0,3,1,32,3,BrainInvaders2015a,BTTDA
770,0.9913889,17.264511,360.0,3,2,32,3,BrainInvaders2015a,BTTDA
771,0.97589946,18.83311,432.0,4,0,32,3,BrainInvaders2015a,HODA
772,0.9548757,5.5249696,504.0,4,1,32,3,BrainInvaders2015a,HODA
773,0.95569855,7.3148847,504.0,4,2,32,3,BrainInvaders2015a,HODA
774,0.97314817,18.643476,432.0,4,0,32,3,BrainInvaders2015a,PARAFACDA
775,0.96318275,18.861715,504.0,4,1,32,3,BrainInvaders2015a,PARAFACDA
776,0.96488094,10.74164,504.0,4,2,32,3,BrainInvaders2015a,PARAFACDA
777,0.9823413,44.985012,432.0,4,0,32,3,BrainInvaders2015a,BTTDA
778,0.9709909,28.115927,504.0,4,1,32,3,BrainInvaders2015a,BTTDA
779,0.96280634,16.345602,504.0,4,2,32,3,BrainInvaders2015a,BTTDA
780,0.93960315,21.386753,432.0,5,0,32,3,BrainInvaders2015a,HODA
781,0.95584416,7.4713736,396.0,5,1,32,3,BrainInvaders2015a,HODA
782,0.96,5.2595,360.0,5,2,32,3,BrainInvaders2015a,HODA
783,0.9431746,20.584751,432.0,5,0,32,3,BrainInvaders2015a,PARAFACDA
784,0.9623876,22.466225,396.0,5,1,32,3,BrainInvaders2015a,PARAFACDA
785,0.9691667,12.192647,360.0,5,2,32,3,BrainInvaders2015a,PARAFACDA
786,0.9467593,43.597496,432.0,5,0,32,3,BrainInvaders2015a,BTTDA
787,0.9722111,26.376102,396.0,5,1,32,3,BrainInvaders2015a,BTTDA
788,0.9736111,19.936842,360.0,5,2,32,3,BrainInvaders2015a,BTTDA
789,0.90246916,24.207863,540.0,6,0,32,3,BrainInvaders2015a,HODA
790,0.9095062,4.9763136,540.0,6,1,32,3,BrainInvaders2015a,HODA
791,0.9034226,5.754857,504.0,6,2,32,3,BrainInvaders2015a,HODA
792,0.95469135,25.646841,540.0,6,0,32,3,BrainInvaders2015a,PARAFACDA
793,0.93814814,12.252907,540.0,6,1,32,3,BrainInvaders2015a,PARAFACDA
794,0.93664217,10.265057,504.0,6,2,32,3,BrainInvaders2015a,PARAFACDA
795,0.9540741,53.854847,540.0,6,0,32,3,BrainInvaders2015a,BTTDA
796,0.93493825,23.228733,540.0,6,1,32,3,BrainInvaders2015a,BTTDA
797,0.94280463,15.380004,504.0,6,2,32,3,BrainInvaders2015a,BTTDA
798,0.9502778,11.787708,360.0,7,0,32,3,BrainInvaders2015a,HODA
799,0.9435847,10.971287,432.0,7,1,32,3,BrainInvaders2015a,HODA
800,0.9478836,4.738854,432.0,7,2,32,3,BrainInvaders2015a,HODA
801,0.9675,20.241924,360.0,7,0,32,3,BrainInvaders2015a,PARAFACDA
802,0.9565476,20.711382,432.0,7,1,32,3,BrainInvaders2015a,PARAFACDA
803,0.967209,11.216294,432.0,7,2,32,3,BrainInvaders2015a,PARAFACDA
804,0.96555555,39.127136,360.0,7,0,32,3,BrainInvaders2015a,BTTDA
805,0.959828,21.645573,432.0,7,1,32,3,BrainInvaders2015a,BTTDA
806,0.9697487,23.572195,432.0,7,2,32,3,BrainInvaders2015a,BTTDA
807,0.9199603,15.052222,432.0,8,0,32,3,BrainInvaders2015a,HODA
808,0.89220065,9.32253,504.0,8,1,32,3,BrainInvaders2015a,HODA
809,0.91136515,7.467322,576.0,8,2,32,3,BrainInvaders2015a,HODA
810,0.93210316,21.387093,432.0,8,0,32,3,BrainInvaders2015a,PARAFACDA
811,0.9470238,19.508026,504.0,8,1,32,3,BrainInvaders2015a,PARAFACDA
812,0.9653728,21.681545,576.0,8,2,32,3,BrainInvaders2015a,PARAFACDA
813,0.9264418,51.758057,432.0,8,0,32,3,BrainInvaders2015a,BTTDA
814,0.9677696,30.661047,504.0,8,1,32,3,BrainInvaders2015a,BTTDA
815,0.963898,14.434728,576.0,8,2,32,3,BrainInvaders2015a,BTTDA
816,0.8477778,13.865418,540.0,9,0,32,3,BrainInvaders2015a,HODA
817,0.8858475,8.904734,396.0,9,1,32,3,BrainInvaders2015a,HODA
818,0.92947054,4.358487,396.0,9,2,32,3,BrainInvaders2015a,HODA
819,0.9628395,25.653309,540.0,9,0,32,3,BrainInvaders2015a,PARAFACDA
820,0.93093574,15.361874,396.0,9,1,32,3,BrainInvaders2015a,PARAFACDA
821,0.948335,14.507572,396.0,9,2,32,3,BrainInvaders2015a,PARAFACDA
822,0.97123456,49.90818,540.0,9,0,32,3,BrainInvaders2015a,BTTDA
823,0.93869466,31.031637,396.0,9,1,32,3,BrainInvaders2015a,BTTDA
824,0.9542957,14.811081,396.0,9,2,32,3,BrainInvaders2015a,BTTDA
825,0.97734004,11.889554,324.0,10,0,32,3,BrainInvaders2015a,HODA
826,0.92915416,11.509903,396.0,10,1,32,3,BrainInvaders2015a,HODA
827,0.96127206,5.100871,396.0,10,2,32,3,BrainInvaders2015a,HODA
828,0.9775758,23.2856,324.0,10,0,32,3,BrainInvaders2015a,PARAFACDA
829,0.9278222,14.881669,396.0,10,1,32,3,BrainInvaders2015a,PARAFACDA
830,0.95311356,10.245069,396.0,10,2,32,3,BrainInvaders2015a,PARAFACDA
831,0.97858584,40.93627,324.0,10,0,32,3,BrainInvaders2015a,BTTDA
832,0.9517649,25.791653,396.0,10,1,32,3,BrainInvaders2015a,BTTDA
833,0.95591074,20.947485,396.0,10,2,32,3,BrainInvaders2015a,BTTDA
834,0.97705626,24.073534,396.0,11,0,32,3,BrainInvaders2015a,HODA
835,0.94546294,7.549337,432.0,11,1,32,3,BrainInvaders2015a,HODA
836,0.9342717,2.986167,612.0,11,2,32,3,BrainInvaders2015a,HODA
837,0.9700133,20.311954,396.0,11,0,32,3,BrainInvaders2015a,PARAFACDA
838,0.96166664,18.477283,432.0,11,1,32,3,BrainInvaders2015a,PARAFACDA
839,0.94981325,11.973995,612.0,11,2,32,3,BrainInvaders2015a,PARAFACDA
840,0.96280384,38.937397,396.0,11,0,32,3,BrainInvaders2015a,BTTDA
841,0.9598545,24.37734,432.0,11,1,32,3,BrainInvaders2015a,BTTDA
842,0.9463912,22.831837,612.0,11,2,32,3,BrainInvaders2015a,BTTDA
843,0.90283424,22.13759,936.0,12,0,32,3,BrainInvaders2015a,HODA
844,0.8964115,5.761865,684.0,12,1,32,3,BrainInvaders2015a,HODA
845,0.89392155,5.700348,612.0,12,2,32,3,BrainInvaders2015a,HODA
846,0.90442127,18.330988,936.0,12,0,32,3,BrainInvaders2015a,PARAFACDA
847,0.88100684,14.275621,684.0,12,1,32,3,BrainInvaders2015a,PARAFACDA
848,0.8850654,11.788284,612.0,12,2,32,3,BrainInvaders2015a,PARAFACDA
849,0.9124858,47.046364,936.0,12,0,32,3,BrainInvaders2015a,BTTDA
850,0.8946571,22.690805,684.0,12,1,32,3,BrainInvaders2015a,BTTDA
851,0.88507,17.225622,612.0,12,2,32,3,BrainInvaders2015a,BTTDA
852,0.9025926,13.395152,540.0,13,0,32,3,BrainInvaders2015a,HODA
853,0.9303836,10.495028,432.0,13,1,32,3,BrainInvaders2015a,HODA
854,0.9374459,5.988327,396.0,13,2,32,3,BrainInvaders2015a,HODA
855,0.9497531,31.004318,540.0,13,0,32,3,BrainInvaders2015a,PARAFACDA
856,0.94789684,10.413883,432.0,13,1,32,3,BrainInvaders2015a,PARAFACDA
857,0.95501167,14.688217,396.0,13,2,32,3,BrainInvaders2015a,PARAFACDA
858,0.9404938,40.978054,540.0,13,0,32,3,BrainInvaders2015a,BTTDA
859,0.9562831,28.255234,432.0,13,1,32,3,BrainInvaders2015a,BTTDA
860,0.9687313,20.812384,396.0,13,2,32,3,BrainInvaders2015a,BTTDA
861,0.8100055,17.653824,576.0,14,0,32,3,BrainInvaders2015a,HODA
862,0.9129038,5.6619573,396.0,14,1,32,3,BrainInvaders2015a,HODA
863,0.7696032,5.1692986,432.0,14,2,32,3,BrainInvaders2015a,HODA
864,0.8915406,25.65525,576.0,14,0,32,3,BrainInvaders2015a,PARAFACDA
865,0.9472028,9.171527,396.0,14,1,32,3,BrainInvaders2015a,PARAFACDA
866,0.85589945,11.470368,432.0,14,2,32,3,BrainInvaders2015a,PARAFACDA
867,0.8922204,43.178043,576.0,14,0,32,3,BrainInvaders2015a,BTTDA
868,0.96188813,25.54899,396.0,14,1,32,3,BrainInvaders2015a,BTTDA
869,0.8882275,22.953815,432.0,14,2,32,3,BrainInvaders2015a,BTTDA
870,0.9552778,13.02435,360.0,15,0,32,3,BrainInvaders2015a,HODA
871,0.95521146,7.4551334,396.0,15,1,32,3,BrainInvaders2015a,HODA
872,0.9253326,8.31564,504.0,15,2,32,3,BrainInvaders2015a,HODA
873,0.9547222,20.204792,360.0,15,0,32,3,BrainInvaders2015a,PARAFACDA
874,0.9391442,17.090824,396.0,15,1,32,3,BrainInvaders2015a,PARAFACDA
875,0.9372812,13.304222,504.0,15,2,32,3,BrainInvaders2015a,PARAFACDA
876,0.9638889,43.995735,360.0,15,0,32,3,BrainInvaders2015a,BTTDA
877,0.95404595,29.569025,396.0,15,1,32,3,BrainInvaders2015a,BTTDA
878,0.94592965,19.885988,504.0,15,2,32,3,BrainInvaders2015a,BTTDA
879,0.91461873,14.493193,396.0,16,0,32,3,BrainInvaders2015a,HODA
880,0.94025975,8.796896,396.0,16,1,32,3,BrainInvaders2015a,HODA
881,0.9334722,5.1563787,468.0,16,2,32,3,BrainInvaders2015a,HODA
882,0.9524143,19.81666,396.0,16,0,32,3,BrainInvaders2015a,PARAFACDA
883,0.9543123,17.864851,396.0,16,1,32,3,BrainInvaders2015a,PARAFACDA
884,0.9363248,13.202967,468.0,16,2,32,3,BrainInvaders2015a,PARAFACDA
885,0.94705296,47.472404,396.0,16,0,32,3,BrainInvaders2015a,BTTDA
886,0.9532634,25.89018,396.0,16,1,32,3,BrainInvaders2015a,BTTDA
887,0.9595406,17.813292,468.0,16,2,32,3,BrainInvaders2015a,BTTDA
888,0.923366,13.481793,612.0,17,0,32,3,BrainInvaders2015a,HODA
889,0.9536508,6.582919,432.0,17,1,32,3,BrainInvaders2015a,HODA
890,0.8968805,8.055956,576.0,17,2,32,3,BrainInvaders2015a,HODA
891,0.9239216,19.959326,612.0,17,0,32,3,BrainInvaders2015a,PARAFACDA
892,0.9437434,15.455521,432.0,17,1,32,3,BrainInvaders2015a,PARAFACDA
893,0.93082786,11.044573,576.0,17,2,32,3,BrainInvaders2015a,PARAFACDA
894,0.94021475,57.094772,612.0,17,0,32,3,BrainInvaders2015a,BTTDA
895,0.941336,25.332813,432.0,17,1,32,3,BrainInvaders2015a,BTTDA
896,0.92875,14.5036335,576.0,17,2,32,3,BrainInvaders2015a,BTTDA
897,0.9105688,24.342432,432.0,18,0,32,3,BrainInvaders2015a,HODA
898,0.8905277,5.7840023,684.0,18,1,32,3,BrainInvaders2015a,HODA
899,0.92002803,4.120095,504.0,18,2,32,3,BrainInvaders2015a,HODA
900,0.9257011,23.772076,432.0,18,0,32,3,BrainInvaders2015a,PARAFACDA
901,0.93675196,15.694166,684.0,18,1,32,3,BrainInvaders2015a,PARAFACDA
902,0.9119748,18.069544,504.0,18,2,32,3,BrainInvaders2015a,PARAFACDA
903,0.91785717,59.79839,432.0,18,0,32,3,BrainInvaders2015a,BTTDA
904,0.9406837,21.83022,684.0,18,1,32,3,BrainInvaders2015a,BTTDA
905,0.91120446,12.858596,504.0,18,2,32,3,BrainInvaders2015a,BTTDA
906,0.8993827,21.343594,540.0,19,0,32,3,BrainInvaders2015a,HODA
907,0.94201386,5.9704328,720.0,19,1,32,3,BrainInvaders2015a,HODA
908,0.91567904,5.8185296,540.0,19,2,32,3,BrainInvaders2015a,HODA
909,0.90530866,28.223427,540.0,19,0,32,3,BrainInvaders2015a,PARAFACDA
910,0.94472224,11.7993965,720.0,19,1,32,3,BrainInvaders2015a,PARAFACDA
911,0.91839504,18.340778,540.0,19,2,32,3,BrainInvaders2015a,PARAFACDA
912,0.91074073,51.87897,540.0,19,0,32,3,BrainInvaders2015a,BTTDA
913,0.95513886,26.958164,720.0,19,1,32,3,BrainInvaders2015a,BTTDA
914,0.9222222,14.035335,540.0,19,2,32,3,BrainInvaders2015a,BTTDA
915,0.9622222,12.468012,432.0,20,0,32,3,BrainInvaders2015a,HODA
916,0.93723154,11.528963,612.0,20,1,32,3,BrainInvaders2015a,HODA
917,0.9548794,7.3310122,576.0,20,2,32,3,BrainInvaders2015a,HODA
918,0.96380955,19.45528,432.0,20,0,32,3,BrainInvaders2015a,PARAFACDA
919,0.9577638,21.84311,612.0,20,1,32,3,BrainInvaders2015a,PARAFACDA
920,0.9600548,19.663479,576.0,20,2,32,3,BrainInvaders2015a,PARAFACDA
921,0.9723016,38.29136,432.0,20,0,32,3,BrainInvaders2015a,BTTDA
922,0.96464986,22.062181,612.0,20,1,32,3,BrainInvaders2015a,BTTDA
923,0.9546327,19.98336,576.0,20,2,32,3,BrainInvaders2015a,BTTDA
924,0.945,15.933052,360.0,21,0,32,3,BrainInvaders2015a,HODA
925,0.93389946,10.893918,396.0,21,1,32,3,BrainInvaders2015a,HODA
926,0.9595763,6.3254423,504.0,21,2,32,3,BrainInvaders2015a,HODA
927,0.95,23.376545,360.0,21,0,32,3,BrainInvaders2015a,PARAFACDA
928,0.95031637,15.90468,396.0,21,1,32,3,BrainInvaders2015a,PARAFACDA
929,0.96328783,19.527872,504.0,21,2,32,3,BrainInvaders2015a,PARAFACDA
930,0.9702778,40.686104,360.0,21,0,32,3,BrainInvaders2015a,BTTDA
931,0.96107227,26.298092,396.0,21,1,32,3,BrainInvaders2015a,BTTDA
932,0.97577906,25.33103,504.0,21,2,32,3,BrainInvaders2015a,BTTDA
933,0.94287467,13.969164,504.0,22,0,32,3,BrainInvaders2015a,HODA
934,0.897037,10.486456,540.0,22,1,32,3,BrainInvaders2015a,HODA
935,0.9014815,6.930045,540.0,22,2,32,3,BrainInvaders2015a,HODA
936,0.9370623,22.554735,504.0,22,0,32,3,BrainInvaders2015a,PARAFACDA
937,0.9054321,14.425578,540.0,22,1,32,3,BrainInvaders2015a,PARAFACDA
938,0.94271606,15.012056,540.0,22,2,32,3,BrainInvaders2015a,PARAFACDA
939,0.94593835,42.5985,504.0,22,0,32,3,BrainInvaders2015a,BTTDA
940,0.93049383,33.250126,540.0,22,1,32,3,BrainInvaders2015a,BTTDA
941,0.957284,20.20964,540.0,22,2,32,3,BrainInvaders2015a,BTTDA
942,0.9120011,12.423831,504.0,23,0,32,3,BrainInvaders2015a,HODA
943,0.8648897,9.13457,504.0,23,1,32,3,BrainInvaders2015a,HODA
944,0.9077778,3.6470613,360.0,23,2,32,3,BrainInvaders2015a,HODA
945,0.92507005,24.179916,504.0,23,0,32,3,BrainInvaders2015a,PARAFACDA
946,0.8852766,13.681816,504.0,23,1,32,3,BrainInvaders2015a,PARAFACDA
947,0.88861114,8.879439,360.0,23,2,32,3,BrainInvaders2015a,PARAFACDA
948,0.93035716,56.712376,504.0,23,0,32,3,BrainInvaders2015a,BTTDA
949,0.8886817,25.991718,504.0,23,1,32,3,BrainInvaders2015a,BTTDA
950,0.87833333,12.606479,360.0,23,2,32,3,BrainInvaders2015a,BTTDA
951,0.9800533,22.784702,396.0,24,0,32,3,BrainInvaders2015a,HODA
952,0.96838623,8.552749,432.0,24,1,32,3,BrainInvaders2015a,HODA
953,0.97425216,3.2832923,468.0,24,2,32,3,BrainInvaders2015a,HODA
954,0.9797869,22.69063,396.0,24,0,32,3,BrainInvaders2015a,PARAFACDA
955,0.95633596,15.250089,432.0,24,1,32,3,BrainInvaders2015a,PARAFACDA
956,0.97050214,10.73282,468.0,24,2,32,3,BrainInvaders2015a,PARAFACDA
957,0.9818182,45.263866,396.0,24,0,32,3,BrainInvaders2015a,BTTDA
958,0.9621429,28.448767,432.0,24,1,32,3,BrainInvaders2015a,BTTDA
959,0.973547,16.137627,468.0,24,2,32,3,BrainInvaders2015a,BTTDA
960,0.9513651,15.853172,576.0,25,0,32,3,BrainInvaders2015a,HODA
961,0.92531663,9.596598,936.0,25,1,32,3,BrainInvaders2015a,HODA
962,0.8989419,6.16457,576.0,25,2,32,3,BrainInvaders2015a,HODA
963,0.97892547,22.112078,576.0,25,0,32,3,BrainInvaders2015a,PARAFACDA
964,0.94385725,37.48328,936.0,25,1,32,3,BrainInvaders2015a,PARAFACDA
965,0.9258388,11.8346815,576.0,25,2,32,3,BrainInvaders2015a,PARAFACDA
966,0.97322917,53.58301,576.0,25,0,32,3,BrainInvaders2015a,BTTDA
967,0.9400551,33.21982,936.0,25,1,32,3,BrainInvaders2015a,BTTDA
968,0.93576205,10.756808,576.0,25,2,32,3,BrainInvaders2015a,BTTDA
969,0.94416666,19.427511,360.0,26,0,32,3,BrainInvaders2015a,HODA
970,0.9741667,6.652013,360.0,26,1,32,3,BrainInvaders2015a,HODA
971,0.9722944,6.272153,396.0,26,2,32,3,BrainInvaders2015a,HODA
972,0.9772222,22.089031,360.0,26,0,32,3,BrainInvaders2015a,PARAFACDA
973,0.96666664,14.861899,360.0,26,1,32,3,BrainInvaders2015a,PARAFACDA
974,0.9782717,10.228313,396.0,26,2,32,3,BrainInvaders2015a,PARAFACDA
975,0.9761111,49.050198,360.0,26,0,32,3,BrainInvaders2015a,BTTDA
976,0.97,26.589497,360.0,26,1,32,3,BrainInvaders2015a,BTTDA
977,0.9732268,14.820016,396.0,26,2,32,3,BrainInvaders2015a,BTTDA
978,0.84338814,18.962189,828.0,27,0,32,3,BrainInvaders2015a,HODA
979,0.80946153,9.722296,972.0,27,1,32,3,BrainInvaders2015a,HODA
980,0.87812614,5.484695,1044.0,27,2,32,3,BrainInvaders2015a,HODA
981,0.88266623,28.250507,828.0,27,0,32,3,BrainInvaders2015a,PARAFACDA
982,0.87725633,22.330954,972.0,27,1,32,3,BrainInvaders2015a,PARAFACDA
983,0.9053279,21.231346,1044.0,27,2,32,3,BrainInvaders2015a,PARAFACDA
984,0.90022624,52.304646,828.0,27,0,32,3,BrainInvaders2015a,BTTDA
985,0.8892256,29.57867,972.0,27,1,32,3,BrainInvaders2015a,BTTDA
986,0.9181271,14.7623005,1044.0,27,2,32,3,BrainInvaders2015a,BTTDA
987,0.8827023,20.268023,684.0,28,0,32,3,BrainInvaders2015a,HODA
988,0.8583827,13.913865,576.0,28,1,32,3,BrainInvaders2015a,HODA
989,0.9167901,1.1887908,540.0,28,2,32,3,BrainInvaders2015a,HODA
990,0.86671865,26.738653,684.0,28,0,32,3,BrainInvaders2015a,PARAFACDA
991,0.9078344,14.160081,576.0,28,1,32,3,BrainInvaders2015a,PARAFACDA
992,0.9150617,17.848778,540.0,28,2,32,3,BrainInvaders2015a,PARAFACDA
993,0.87270993,43.24725,684.0,28,0,32,3,BrainInvaders2015a,BTTDA
994,0.8981853,24.510729,576.0,28,1,32,3,BrainInvaders2015a,BTTDA
995,0.918642,20.929699,540.0,28,2,32,3,BrainInvaders2015a,BTTDA
996,0.86656797,22.879217,576.0,29,0,32,3,BrainInvaders2015a,HODA
997,0.8493827,4.596727,540.0,29,1,32,3,BrainInvaders2015a,HODA
998,0.91986114,5.711465,720.0,29,2,32,3,BrainInvaders2015a,HODA
999,0.91851425,26.700981,576.0,29,0,32,3,BrainInvaders2015a,PARAFACDA
1000,0.92987657,14.646181,540.0,29,1,32,3,BrainInvaders2015a,PARAFACDA
1001,0.93395835,17.375195,720.0,29,2,32,3,BrainInvaders2015a,PARAFACDA
1002,0.9368092,46.02921,576.0,29,0,32,3,BrainInvaders2015a,BTTDA
1003,0.9332099,24.976427,540.0,29,1,32,3,BrainInvaders2015a,BTTDA
1004,0.93819445,20.604668,720.0,29,2,32,3,BrainInvaders2015a,BTTDA
1005,0.9550842,20.19418,324.0,30,0,32,3,BrainInvaders2015a,HODA
1006,0.9559933,7.25171,324.0,30,1,32,3,BrainInvaders2015a,HODA
1007,0.9540741,6.0424623,324.0,30,2,32,3,BrainInvaders2015a,HODA
1008,0.96929294,19.327879,324.0,30,0,32,3,BrainInvaders2015a,PARAFACDA
1009,0.97232324,19.476614,324.0,30,1,32,3,BrainInvaders2015a,PARAFACDA
1010,0.97946125,12.987028,324.0,30,2,32,3,BrainInvaders2015a,PARAFACDA
1011,0.9683165,40.58169,324.0,30,0,32,3,BrainInvaders2015a,BTTDA
1012,0.97333336,30.84164,324.0,30,1,32,3,BrainInvaders2015a,BTTDA
1013,0.9814815,19.246305,324.0,30,2,32,3,BrainInvaders2015a,BTTDA
1014,0.7587111,15.433716,900.0,31,0,32,3,BrainInvaders2015a,HODA
1015,0.7608871,8.985042,936.0,31,1,32,3,BrainInvaders2015a,HODA
1016,0.8409705,6.1363845,864.0,31,2,32,3,BrainInvaders2015a,HODA
1017,0.80946666,22.00576,900.0,31,0,32,3,BrainInvaders2015a,PARAFACDA
1018,0.8041046,19.271547,936.0,31,1,32,3,BrainInvaders2015a,PARAFACDA
1019,0.8783422,21.762947,864.0,31,2,32,3,BrainInvaders2015a,PARAFACDA
1020,0.80377775,53.405174,900.0,31,0,32,3,BrainInvaders2015a,BTTDA
1021,0.80154055,22.731037,936.0,31,1,32,3,BrainInvaders2015a,BTTDA
1022,0.8895782,16.852398,864.0,31,2,32,3,BrainInvaders2015a,BTTDA
1023,0.84694445,13.610448,360.0,32,0,32,3,BrainInvaders2015a,HODA
1024,0.91103894,11.621511,396.0,32,1,32,3,BrainInvaders2015a,HODA
1025,0.9305556,6.397671,360.0,32,2,32,3,BrainInvaders2015a,HODA
1026,0.8858333,13.042719,360.0,32,0,32,3,BrainInvaders2015a,PARAFACDA
1027,0.9495671,24.800194,396.0,32,1,32,3,BrainInvaders2015a,PARAFACDA
1028,0.965,11.546289,360.0,32,2,32,3,BrainInvaders2015a,PARAFACDA
1029,0.86277777,41.94265,360.0,32,0,32,3,BrainInvaders2015a,BTTDA
1030,0.9458375,28.297232,396.0,32,1,32,3,BrainInvaders2015a,BTTDA
1031,0.9727778,20.47462,360.0,32,2,32,3,BrainInvaders2015a,BTTDA
1032,0.9248148,16.48654,540.0,33,0,32,3,BrainInvaders2015a,HODA
1033,0.97186965,9.780884,468.0,33,1,32,3,BrainInvaders2015a,HODA
1034,0.94644606,6.391305,504.0,33,2,32,3,BrainInvaders2015a,HODA
1035,0.9234568,20.478275,540.0,33,0,32,3,BrainInvaders2015a,PARAFACDA
1036,0.9760684,15.900304,468.0,33,1,32,3,BrainInvaders2015a,PARAFACDA
1037,0.95079654,12.039371,504.0,33,2,32,3,BrainInvaders2015a,PARAFACDA
1038,0.9266667,45.42696,540.0,33,0,32,3,BrainInvaders2015a,BTTDA
1039,0.97549146,24.969812,468.0,33,1,32,3,BrainInvaders2015a,BTTDA
1040,0.94981617,18.879847,504.0,33,2,32,3,BrainInvaders2015a,BTTDA
1041,0.952938,22.208595,468.0,34,0,32,3,BrainInvaders2015a,HODA
1042,0.8965035,5.0592017,396.0,34,1,32,3,BrainInvaders2015a,HODA
1043,0.96501833,6.3576646,396.0,34,2,32,3,BrainInvaders2015a,HODA
1044,0.9742094,23.060701,468.0,34,0,32,3,BrainInvaders2015a,PARAFACDA
1045,0.90750915,18.057484,396.0,34,1,32,3,BrainInvaders2015a,PARAFACDA
1046,0.9587912,16.48585,396.0,34,2,32,3,BrainInvaders2015a,PARAFACDA
1047,0.9648718,37.376015,468.0,34,0,32,3,BrainInvaders2015a,BTTDA
1048,0.9081752,27.746561,396.0,34,1,32,3,BrainInvaders2015a,BTTDA
1049,0.97121215,27.200754,396.0,34,2,32,3,BrainInvaders2015a,BTTDA
1050,0.8087659,15.32462,972.0,35,0,32,3,BrainInvaders2015a,HODA
1051,0.73046356,13.322023,828.0,35,1,32,3,BrainInvaders2015a,HODA
1052,0.77988696,5.942104,684.0,35,2,32,3,BrainInvaders2015a,HODA
1053,0.8514251,21.97703,972.0,35,0,32,3,BrainInvaders2015a,PARAFACDA
1054,0.80691665,15.158627,828.0,35,1,32,3,BrainInvaders2015a,PARAFACDA
1055,0.821018,14.039434,684.0,35,2,32,3,BrainInvaders2015a,PARAFACDA
1056,0.85335416,39.679466,972.0,35,0,32,3,BrainInvaders2015a,BTTDA
1057,0.8138678,25.156454,828.0,35,1,32,3,BrainInvaders2015a,BTTDA
1058,0.8325324,16.84163,684.0,35,2,32,3,BrainInvaders2015a,BTTDA
1059,0.9845321,9.823649,396.0,36,0,32,3,BrainInvaders2015a,HODA
1060,0.96746325,15.8887825,504.0,36,1,32,3,BrainInvaders2015a,HODA
1061,0.9474074,5.8514795,540.0,36,2,32,3,BrainInvaders2015a,HODA
1062,0.9819347,13.356001,396.0,36,0,32,3,BrainInvaders2015a,PARAFACDA
1063,0.96721816,22.720984,504.0,36,1,32,3,BrainInvaders2015a,PARAFACDA
1064,0.9590123,11.800373,540.0,36,2,32,3,BrainInvaders2015a,PARAFACDA
1065,0.9816017,33.18327,396.0,36,0,32,3,BrainInvaders2015a,BTTDA
1066,0.9783526,24.975672,504.0,36,1,32,3,BrainInvaders2015a,BTTDA
1067,0.94864196,20.780838,540.0,36,2,32,3,BrainInvaders2015a,BTTDA
1068,0.92043805,14.0977,468.0,37,0,32,3,BrainInvaders2015a,HODA
1069,0.88064814,14.440499,1080.0,37,1,32,3,BrainInvaders2015a,HODA
1070,0.8432438,6.0475745,972.0,37,2,32,3,BrainInvaders2015a,HODA
1071,0.9396795,18.102032,468.0,37,0,32,3,BrainInvaders2015a,PARAFACDA
1072,0.92475307,29.943544,1080.0,37,1,32,3,BrainInvaders2015a,PARAFACDA
1073,0.89535636,19.979877,972.0,37,2,32,3,BrainInvaders2015a,PARAFACDA
1074,0.94601494,49.165222,468.0,37,0,32,3,BrainInvaders2015a,BTTDA
1075,0.929321,33.509495,1080.0,37,1,32,3,BrainInvaders2015a,BTTDA
1076,0.89591986,16.450304,972.0,37,2,32,3,BrainInvaders2015a,BTTDA
1077,0.9122756,20.851322,468.0,38,0,32,3,BrainInvaders2015a,HODA
1078,0.9167725,15.566996,432.0,38,1,32,3,BrainInvaders2015a,HODA
1079,0.9065741,1.3754578,432.0,38,2,32,3,BrainInvaders2015a,HODA
1080,0.90116453,16.60578,468.0,38,0,32,3,BrainInvaders2015a,PARAFACDA
1081,0.9688228,24.225985,432.0,38,1,32,3,BrainInvaders2015a,PARAFACDA
1082,0.91705024,13.828142,432.0,38,2,32,3,BrainInvaders2015a,PARAFACDA
1083,0.9153312,44.200127,468.0,38,0,32,3,BrainInvaders2015a,BTTDA
1084,0.96522486,25.596846,432.0,38,1,32,3,BrainInvaders2015a,BTTDA
1085,0.9332672,18.181656,432.0,38,2,32,3,BrainInvaders2015a,BTTDA
1086,0.79523575,12.968616,576.0,39,0,32,3,BrainInvaders2015a,HODA
1087,0.75088626,10.132674,432.0,39,1,32,3,BrainInvaders2015a,HODA
1088,0.8555995,6.771049,756.0,39,2,32,3,BrainInvaders2015a,HODA
1089,0.85826206,22.611364,576.0,39,0,32,3,BrainInvaders2015a,PARAFACDA
1090,0.86071426,16.547215,432.0,39,1,32,3,BrainInvaders2015a,PARAFACDA
1091,0.87957996,11.696615,756.0,39,2,32,3,BrainInvaders2015a,PARAFACDA
1092,0.8618805,42.767204,576.0,39,0,32,3,BrainInvaders2015a,BTTDA
1093,0.88060844,25.077555,432.0,39,1,32,3,BrainInvaders2015a,BTTDA
1094,0.88084984,19.920996,756.0,39,2,32,3,BrainInvaders2015a,BTTDA
1095,0.93048555,13.212821,612.0,40,0,32,3,BrainInvaders2015a,HODA
1096,0.9427952,14.883252,684.0,40,1,32,3,BrainInvaders2015a,HODA
1097,0.93027896,5.8710527,648.0,40,2,32,3,BrainInvaders2015a,HODA
1098,0.9578431,19.154144,612.0,40,0,32,3,BrainInvaders2015a,PARAFACDA
1099,0.9668851,18.47939,684.0,40,1,32,3,BrainInvaders2015a,PARAFACDA
1100,0.9545695,16.602283,648.0,40,2,32,3,BrainInvaders2015a,PARAFACDA
1101,0.9471522,52.218693,612.0,40,0,32,3,BrainInvaders2015a,BTTDA
1102,0.9674676,29.549324,684.0,40,1,32,3,BrainInvaders2015a,BTTDA
1103,0.95277375,13.906286,648.0,40,2,32,3,BrainInvaders2015a,BTTDA
1104,0.872549,9.925256,504.0,41,0,32,3,BrainInvaders2015a,HODA
1105,0.8876282,15.694626,468.0,41,1,32,3,BrainInvaders2015a,HODA
1106,0.911063,7.1385794,648.0,41,2,32,3,BrainInvaders2015a,HODA
1107,0.9267332,17.089043,504.0,41,0,32,3,BrainInvaders2015a,PARAFACDA
1108,0.90097225,22.669281,468.0,41,1,32,3,BrainInvaders2015a,PARAFACDA
1109,0.9334416,13.050599,648.0,41,2,32,3,BrainInvaders2015a,PARAFACDA
1110,0.9177346,49.30208,504.0,41,0,32,3,BrainInvaders2015a,BTTDA
1111,0.9144551,25.808071,468.0,41,1,32,3,BrainInvaders2015a,BTTDA
1112,0.9453664,18.0149,648.0,41,2,32,3,BrainInvaders2015a,BTTDA
1113,0.8094408,14.988955,576.0,42,0,32,3,BrainInvaders2015a,HODA
1114,0.83103865,27.03477,828.0,42,1,32,3,BrainInvaders2015a,HODA
1115,0.8284111,2.771782,648.0,42,2,32,3,BrainInvaders2015a,HODA
1116,0.8165406,19.066387,576.0,42,0,32,3,BrainInvaders2015a,PARAFACDA
1117,0.84340155,25.592525,828.0,42,1,32,3,BrainInvaders2015a,PARAFACDA
1118,0.8170915,14.968112,648.0,42,2,32,3,BrainInvaders2015a,PARAFACDA
1119,0.84338266,39.935165,576.0,42,0,32,3,BrainInvaders2015a,BTTDA
1120,0.8605667,24.42513,828.0,42,1,32,3,BrainInvaders2015a,BTTDA
1121,0.82598203,20.38982,648.0,42,2,32,3,BrainInvaders2015a,BTTDA
1122,0.9688889,20.101318,360.0,43,0,32,3,BrainInvaders2015a,HODA
1123,0.97070706,8.898135,324.0,43,1,32,3,BrainInvaders2015a,HODA
1124,0.9836111,5.8237195,360.0,43,2,32,3,BrainInvaders2015a,HODA
1125,0.95805556,17.251696,360.0,43,0,32,3,BrainInvaders2015a,PARAFACDA
1126,0.9734343,21.077404,324.0,43,1,32,3,BrainInvaders2015a,PARAFACDA
1127,0.9822222,8.098773,360.0,43,2,32,3,BrainInvaders2015a,PARAFACDA
1128,0.96055555,33.45888,360.0,43,0,32,3,BrainInvaders2015a,BTTDA
1129,0.97161615,13.003206,324.0,43,1,32,3,BrainInvaders2015a,BTTDA
1130,0.98944443,20.612951,360.0,43,2,32,3,BrainInvaders2015a,BTTDA
1131,0.9372878,56.753437,2640.0,1,0,32,1,BrainInvaders2015b,HODA
1132,0.9643615,56.154434,2640.0,1,0,32,1,BrainInvaders2015b,PARAFACDA
1133,0.96621335,110.97483,2640.0,1,0,32,1,BrainInvaders2015b,BTTDA
1134,0.7166136,43.12223,2640.0,2,0,32,1,BrainInvaders2015b,HODA
1135,0.7257861,72.72325,2640.0,2,0,32,1,BrainInvaders2015b,PARAFACDA
1136,0.72051984,103.97664,2640.0,2,0,32,1,BrainInvaders2015b,BTTDA
1137,0.94315684,60.782207,2640.0,3,0,32,1,BrainInvaders2015b,HODA
1138,0.9884597,72.268196,2640.0,3,0,32,1,BrainInvaders2015b,PARAFACDA
1139,0.98890334,107.99025,2640.0,3,0,32,1,BrainInvaders2015b,BTTDA
1140,0.6785928,58.436317,2640.0,4,0,32,1,BrainInvaders2015b,HODA
1141,0.73695505,49.519634,2640.0,4,0,32,1,BrainInvaders2015b,PARAFACDA
1142,0.73528165,105.453926,2640.0,4,0,32,1,BrainInvaders2015b,BTTDA
1143,0.9602334,49.394615,2640.0,5,0,32,1,BrainInvaders2015b,HODA
1144,0.9753858,60.740265,2640.0,5,0,32,1,BrainInvaders2015b,PARAFACDA
1145,0.9723862,104.74764,2640.0,5,0,32,1,BrainInvaders2015b,BTTDA
1146,0.7335359,45.90856,2640.0,6,0,32,1,BrainInvaders2015b,HODA
1147,0.725434,56.335625,2640.0,6,0,32,1,BrainInvaders2015b,PARAFACDA
1148,0.7259645,111.561966,2640.0,6,0,32,1,BrainInvaders2015b,BTTDA
1149,0.91521907,48.1377,2610.0,7,0,32,1,BrainInvaders2015b,HODA
1150,0.96761054,67.839386,2610.0,7,0,32,1,BrainInvaders2015b,PARAFACDA
1151,0.96605045,111.53307,2610.0,7,0,32,1,BrainInvaders2015b,BTTDA
1152,0.71986014,40.84176,2610.0,8,0,32,1,BrainInvaders2015b,HODA
1153,0.7368838,50.313095,2610.0,8,0,32,1,BrainInvaders2015b,PARAFACDA
1154,0.7301496,108.8968,2610.0,8,0,32,1,BrainInvaders2015b,BTTDA
1155,0.93355036,50.655636,2640.0,9,0,32,1,BrainInvaders2015b,HODA
1156,0.9785301,55.964375,2640.0,9,0,32,1,BrainInvaders2015b,PARAFACDA
1157,0.97806233,108.62987,2640.0,9,0,32,1,BrainInvaders2015b,BTTDA
1158,0.72715086,59.1196,2640.0,10,0,32,1,BrainInvaders2015b,HODA
1159,0.754157,53.25162,2640.0,10,0,32,1,BrainInvaders2015b,PARAFACDA
1160,0.7569589,119.276184,2640.0,10,0,32,1,BrainInvaders2015b,BTTDA
1161,0.94381267,37.964184,2640.0,11,0,32,1,BrainInvaders2015b,HODA
1162,0.96982545,89.32259,2640.0,11,0,32,1,BrainInvaders2015b,PARAFACDA
1163,0.9676987,108.50136,2640.0,11,0,32,1,BrainInvaders2015b,BTTDA
1164,0.740924,55.243538,2640.0,12,0,32,1,BrainInvaders2015b,HODA
1165,0.7301601,70.90175,2640.0,12,0,32,1,BrainInvaders2015b,PARAFACDA
1166,0.729837,101.439064,2640.0,12,0,32,1,BrainInvaders2015b,BTTDA
1167,0.95302373,42.857937,2640.0,13,0,32,1,BrainInvaders2015b,HODA
1168,0.9832465,64.00651,2640.0,13,0,32,1,BrainInvaders2015b,PARAFACDA
1169,0.98281735,115.38206,2640.0,13,0,32,1,BrainInvaders2015b,BTTDA
1170,0.66655093,43.365795,2640.0,14,0,32,1,BrainInvaders2015b,HODA
1171,0.66180074,72.29773,2640.0,14,0,32,1,BrainInvaders2015b,PARAFACDA
1172,0.66661847,121.76311,2640.0,14,0,32,1,BrainInvaders2015b,BTTDA
1173,0.9578125,50.4056,2640.0,15,0,32,1,BrainInvaders2015b,HODA
1174,0.9872251,55.857822,2640.0,15,0,32,1,BrainInvaders2015b,PARAFACDA
1175,0.98703706,106.22752,2640.0,15,0,32,1,BrainInvaders2015b,BTTDA
1176,0.6873023,46.37647,2640.0,16,0,32,1,BrainInvaders2015b,HODA
1177,0.7027103,61.363922,2640.0,16,0,32,1,BrainInvaders2015b,PARAFACDA
1178,0.69119406,117.98571,2640.0,16,0,32,1,BrainInvaders2015b,BTTDA
1179,0.95728,44.488716,2641.0,17,0,32,1,BrainInvaders2015b,HODA
1180,0.98085046,55.362953,2641.0,17,0,32,1,BrainInvaders2015b,PARAFACDA
1181,0.97950417,120.11111,2641.0,17,0,32,1,BrainInvaders2015b,BTTDA
1182,0.68817925,40.36388,2641.0,18,0,32,1,BrainInvaders2015b,HODA
1183,0.7094774,46.443874,2641.0,18,0,32,1,BrainInvaders2015b,PARAFACDA
1184,0.70461,109.548164,2641.0,18,0,32,1,BrainInvaders2015b,BTTDA
1185,0.9653549,53.996635,2640.0,19,0,32,1,BrainInvaders2015b,HODA
1186,0.9728299,50.68316,2640.0,19,0,32,1,BrainInvaders2015b,PARAFACDA
1187,0.97396314,107.89409,2640.0,19,0,32,1,BrainInvaders2015b,BTTDA
1188,0.6690586,57.131264,2640.0,20,0,32,1,BrainInvaders2015b,HODA
1189,0.6640673,64.66034,2640.0,20,0,32,1,BrainInvaders2015b,PARAFACDA
1190,0.6779562,113.890305,2640.0,20,0,32,1,BrainInvaders2015b,BTTDA
1191,0.98418486,51.18032,2639.0,21,0,32,1,BrainInvaders2015b,HODA
1192,0.9894047,60.336464,2639.0,21,0,32,1,BrainInvaders2015b,PARAFACDA
1193,0.9900816,116.040955,2639.0,21,0,32,1,BrainInvaders2015b,BTTDA
1194,0.77100676,60.76673,2639.0,22,0,32,1,BrainInvaders2015b,HODA
1195,0.7816609,59.376442,2639.0,22,0,32,1,BrainInvaders2015b,PARAFACDA
1196,0.78579813,97.002235,2639.0,22,0,32,1,BrainInvaders2015b,BTTDA
1197,0.8794608,66.37686,2640.0,23,0,32,1,BrainInvaders2015b,HODA
1198,0.93975693,57.761665,2640.0,23,0,32,1,BrainInvaders2015b,PARAFACDA
1199,0.9437741,118.98497,2640.0,23,0,32,1,BrainInvaders2015b,BTTDA
1200,0.70655864,51.90052,2640.0,24,0,32,1,BrainInvaders2015b,HODA
1201,0.741739,62.0719,2640.0,24,0,32,1,BrainInvaders2015b,PARAFACDA
1202,0.746711,113.84123,2640.0,24,0,32,1,BrainInvaders2015b,BTTDA
1203,0.94609857,68.997375,2640.0,25,0,32,1,BrainInvaders2015b,HODA
1204,0.97725695,60.193386,2640.0,25,0,32,1,BrainInvaders2015b,PARAFACDA
1205,0.97685665,110.26852,2640.0,25,0,32,1,BrainInvaders2015b,BTTDA
1206,0.7279369,49.321667,2640.0,26,0,32,1,BrainInvaders2015b,HODA
1207,0.7505498,82.58697,2640.0,26,0,32,1,BrainInvaders2015b,PARAFACDA
1208,0.7523582,109.78469,2640.0,26,0,32,1,BrainInvaders2015b,BTTDA
1209,0.97876155,53.00769,2640.0,27,0,32,1,BrainInvaders2015b,HODA
1210,0.9904803,73.47816,2640.0,27,0,32,1,BrainInvaders2015b,PARAFACDA
1211,0.9904755,117.19678,2640.0,27,0,32,1,BrainInvaders2015b,BTTDA
1212,0.7285783,55.33369,2640.0,28,0,32,1,BrainInvaders2015b,HODA
1213,0.7472608,74.0814,2640.0,28,0,32,1,BrainInvaders2015b,PARAFACDA
1214,0.74883777,118.3863,2640.0,28,0,32,1,BrainInvaders2015b,BTTDA
1215,0.962799,50.57177,2640.0,29,0,32,1,BrainInvaders2015b,HODA
1216,0.9822145,61.984127,2640.0,29,0,32,1,BrainInvaders2015b,PARAFACDA
1217,0.98243153,107.05175,2640.0,29,0,32,1,BrainInvaders2015b,BTTDA
1218,0.71609277,52.25947,2640.0,30,0,32,1,BrainInvaders2015b,HODA
1219,0.7190972,83.54518,2640.0,30,0,32,1,BrainInvaders2015b,PARAFACDA
1220,0.72111785,115.736435,2640.0,30,0,32,1,BrainInvaders2015b,BTTDA
1221,0.9249325,58.763638,2640.0,31,0,32,1,BrainInvaders2015b,HODA
1222,0.9605324,66.33342,2640.0,31,0,32,1,BrainInvaders2015b,PARAFACDA
1223,0.96222514,114.69743,2640.0,31,0,32,1,BrainInvaders2015b,BTTDA
1224,0.7056568,36.66671,2640.0,32,0,32,1,BrainInvaders2015b,HODA
1225,0.71760225,62.34023,2640.0,32,0,32,1,BrainInvaders2015b,PARAFACDA
1226,0.73473185,113.256874,2640.0,32,0,32,1,BrainInvaders2015b,BTTDA
1227,0.9481192,48.794575,2640.0,33,0,32,1,BrainInvaders2015b,HODA
1228,0.96691746,63.095387,2640.0,33,0,32,1,BrainInvaders2015b,PARAFACDA
1229,0.9670332,115.32715,2640.0,33,0,32,1,BrainInvaders2015b,BTTDA
1230,0.72015333,43.52747,2640.0,34,0,32,1,BrainInvaders2015b,HODA
1231,0.74915123,70.62258,2640.0,34,0,32,1,BrainInvaders2015b,PARAFACDA
1232,0.7504678,105.17187,2640.0,34,0,32,1,BrainInvaders2015b,BTTDA
1233,0.88004786,47.757477,2639.0,35,0,32,1,BrainInvaders2015b,HODA
1234,0.9004498,54.306324,2639.0,35,0,32,1,BrainInvaders2015b,PARAFACDA
1235,0.89987993,122.80584,2639.0,35,0,32,1,BrainInvaders2015b,BTTDA
1236,0.7467333,65.06508,2639.0,36,0,32,1,BrainInvaders2015b,HODA
1237,0.7487,62.725243,2639.0,36,0,32,1,BrainInvaders2015b,PARAFACDA
1238,0.7632321,108.64045,2639.0,36,0,32,1,BrainInvaders2015b,BTTDA
1239,0.8852093,41.71144,2640.0,37,0,32,1,BrainInvaders2015b,HODA
1240,0.9327064,66.16157,2640.0,37,0,32,1,BrainInvaders2015b,PARAFACDA
1241,0.9374807,115.271706,2640.0,37,0,32,1,BrainInvaders2015b,BTTDA
1242,0.70591724,54.662918,2640.0,38,0,32,1,BrainInvaders2015b,HODA
1243,0.7553434,56.549877,2640.0,38,0,32,1,BrainInvaders2015b,PARAFACDA
1244,0.7507137,117.90793,2640.0,38,0,32,1,BrainInvaders2015b,BTTDA
1245,0.8995901,54.892586,2640.0,39,0,32,1,BrainInvaders2015b,HODA
1246,0.93132234,65.4439,2640.0,39,0,32,1,BrainInvaders2015b,PARAFACDA
1247,0.93256176,115.3588,2640.0,39,0,32,1,BrainInvaders2015b,BTTDA
1248,0.7292631,52.52137,2640.0,40,0,32,1,BrainInvaders2015b,HODA
1249,0.7338542,65.56932,2640.0,40,0,32,1,BrainInvaders2015b,PARAFACDA
1250,0.73928434,101.396484,2640.0,40,0,32,1,BrainInvaders2015b,BTTDA
1251,0.79033566,47.11916,2640.0,41,0,32,1,BrainInvaders2015b,HODA
1252,0.8213397,61.245792,2640.0,41,0,32,1,BrainInvaders2015b,PARAFACDA
1253,0.8203752,104.550385,2640.0,41,0,32,1,BrainInvaders2015b,BTTDA
1254,0.6603926,55.505043,2640.0,42,0,32,1,BrainInvaders2015b,HODA
1255,0.6534336,63.502094,2640.0,42,0,32,1,BrainInvaders2015b,PARAFACDA
1256,0.6642361,113.03288,2640.0,42,0,32,1,BrainInvaders2015b,BTTDA
1257,0.94950813,41.168476,2640.0,43,0,32,1,BrainInvaders2015b,HODA
1258,0.97641784,60.36871,2640.0,43,0,32,1,BrainInvaders2015b,PARAFACDA
1259,0.9773968,105.55234,2640.0,43,0,32,1,BrainInvaders2015b,BTTDA
1260,0.71970004,51.503876,2640.0,44,0,32,1,BrainInvaders2015b,HODA
1261,0.72228974,61.485336,2640.0,44,0,32,1,BrainInvaders2015b,PARAFACDA
1262,0.7282986,109.89839,2640.0,44,0,32,1,BrainInvaders2015b,BTTDA
1263,0.9757639,6.4557385,720.0,1,1PC,16,1,Cattan2019-VR,HODA
1264,0.97770834,9.853668,720.0,1,1PC,16,1,Cattan2019-VR,PARAFACDA
1265,0.97805554,15.521401,720.0,1,1PC,16,1,Cattan2019-VR,BTTDA
1266,0.9008333,6.817624,720.0,2,1PC,16,1,Cattan2019-VR,HODA
1267,0.9379167,9.479739,720.0,2,1PC,16,1,Cattan2019-VR,PARAFACDA
1268,0.93451387,15.965514,720.0,2,1PC,16,1,Cattan2019-VR,BTTDA
1269,0.9695139,6.9665403,720.0,3,1PC,16,1,Cattan2019-VR,HODA
1270,0.9859028,10.653791,720.0,3,1PC,16,1,Cattan2019-VR,PARAFACDA
1271,0.98375,18.0449,720.0,3,1PC,16,1,Cattan2019-VR,BTTDA
1272,0.65270835,6.742664,720.0,4,1PC,16,1,Cattan2019-VR,HODA
1273,0.69201386,8.614455,720.0,4,1PC,16,1,Cattan2019-VR,PARAFACDA
1274,0.72659725,15.344055,720.0,4,1PC,16,1,Cattan2019-VR,BTTDA
1275,0.9098611,6.565224,720.0,5,1PC,16,1,Cattan2019-VR,HODA
1276,0.9286111,9.639707,720.0,5,1PC,16,1,Cattan2019-VR,PARAFACDA
1277,0.9311111,16.010584,720.0,5,1PC,16,1,Cattan2019-VR,BTTDA
1278,0.9263194,7.1162524,720.0,6,1PC,16,1,Cattan2019-VR,HODA
1279,0.9691667,9.2489805,720.0,6,1PC,16,1,Cattan2019-VR,PARAFACDA
1280,0.9654861,14.69244,720.0,6,1PC,16,1,Cattan2019-VR,BTTDA
1281,0.92743057,6.4660816,720.0,7,1PC,16,1,Cattan2019-VR,HODA
1282,0.97375,10.549464,720.0,7,1PC,16,1,Cattan2019-VR,PARAFACDA
1283,0.9713889,16.400236,720.0,7,1PC,16,1,Cattan2019-VR,BTTDA
1284,0.72729164,6.457248,720.0,8,1PC,16,1,Cattan2019-VR,HODA
1285,0.7579167,12.656542,720.0,8,1PC,16,1,Cattan2019-VR,PARAFACDA
1286,0.7742361,15.712358,720.0,8,1PC,16,1,Cattan2019-VR,BTTDA
1287,0.83708334,7.96502,720.0,9,1PC,16,1,Cattan2019-VR,HODA
1288,0.89375,8.638046,720.0,9,1PC,16,1,Cattan2019-VR,PARAFACDA
1289,0.89916664,16.38159,720.0,9,1PC,16,1,Cattan2019-VR,BTTDA
1290,0.9123611,6.4734254,720.0,10,1PC,16,1,Cattan2019-VR,HODA
1291,0.9226389,9.86288,720.0,10,1PC,16,1,Cattan2019-VR,PARAFACDA
1292,0.91979164,15.392437,720.0,10,1PC,16,1,Cattan2019-VR,BTTDA
1293,0.9214583,7.0292215,720.0,11,1PC,16,1,Cattan2019-VR,HODA
1294,0.921875,8.830848,720.0,11,1PC,16,1,Cattan2019-VR,PARAFACDA
1295,0.9109028,16.096369,720.0,11,1PC,16,1,Cattan2019-VR,BTTDA
1296,0.79618055,6.414447,720.0,12,1PC,16,1,Cattan2019-VR,HODA
1297,0.78930557,8.59591,720.0,12,1PC,16,1,Cattan2019-VR,PARAFACDA
1298,0.79118055,16.960154,720.0,12,1PC,16,1,Cattan2019-VR,BTTDA
1299,0.87048614,6.496925,720.0,13,1PC,16,1,Cattan2019-VR,HODA
1300,0.9120139,10.191772,720.0,13,1PC,16,1,Cattan2019-VR,PARAFACDA
1301,0.89652777,16.168484,720.0,13,1PC,16,1,Cattan2019-VR,BTTDA
1302,0.7652778,6.975591,720.0,14,1PC,16,1,Cattan2019-VR,HODA
1303,0.85041666,11.696776,720.0,14,1PC,16,1,Cattan2019-VR,PARAFACDA
1304,0.84270835,16.743776,720.0,14,1PC,16,1,Cattan2019-VR,BTTDA
1305,0.8995139,6.2957206,720.0,15,1PC,16,1,Cattan2019-VR,HODA
1306,0.9272917,9.607157,720.0,15,1PC,16,1,Cattan2019-VR,PARAFACDA
1307,0.9397917,15.743344,720.0,15,1PC,16,1,Cattan2019-VR,BTTDA
1308,0.8584028,6.827153,720.0,16,1PC,16,1,Cattan2019-VR,HODA
1309,0.90868056,9.593662,720.0,16,1PC,16,1,Cattan2019-VR,PARAFACDA
1310,0.933125,15.485197,720.0,16,1PC,16,1,Cattan2019-VR,BTTDA
1311,0.8557639,6.4774117,720.0,17,1PC,16,1,Cattan2019-VR,HODA
1312,0.9052778,10.290242,720.0,17,1PC,16,1,Cattan2019-VR,PARAFACDA
1313,0.90034723,16.745813,720.0,17,1PC,16,1,Cattan2019-VR,BTTDA
1314,0.9357639,6.343003,720.0,18,1PC,16,1,Cattan2019-VR,HODA
1315,0.9688889,9.588963,720.0,18,1PC,16,1,Cattan2019-VR,PARAFACDA
1316,0.96458334,15.976056,720.0,18,1PC,16,1,Cattan2019-VR,BTTDA
1317,0.97347224,6.6385446,720.0,19,1PC,16,1,Cattan2019-VR,HODA
1318,0.98506945,9.911955,720.0,19,1PC,16,1,Cattan2019-VR,PARAFACDA
1319,0.9870139,15.574072,720.0,19,1PC,16,1,Cattan2019-VR,BTTDA
1320,0.9679861,7.153457,720.0,20,1PC,16,1,Cattan2019-VR,HODA
1321,0.98736113,7.707,720.0,20,1PC,16,1,Cattan2019-VR,PARAFACDA
1322,0.98986113,14.541163,720.0,20,1PC,16,1,Cattan2019-VR,BTTDA
1323,0.94131947,6.699447,720.0,21,1PC,16,1,Cattan2019-VR,HODA
1324,0.96166664,9.14876,720.0,21,1PC,16,1,Cattan2019-VR,PARAFACDA
1325,0.9675695,15.138462,720.0,21,1PC,16,1,Cattan2019-VR,BTTDA
1326,0.762683,3.1496294,850.0,1,0,32,4,EPFLP300,HODA
1327,0.8157812,2.1650257,816.0,1,1,32,4,EPFLP300,HODA
1328,0.75056064,1.7572675,825.0,1,2,32,4,EPFLP300,HODA
1329,0.6912277,2.1706474,813.0,1,3,32,4,EPFLP300,HODA
1330,0.7825576,13.509132,850.0,1,0,32,4,EPFLP300,PARAFACDA
1331,0.83089054,10.1619215,816.0,1,1,32,4,EPFLP300,PARAFACDA
1332,0.7234781,11.736954,825.0,1,2,32,4,EPFLP300,PARAFACDA
1333,0.6937847,14.855411,813.0,1,3,32,4,EPFLP300,PARAFACDA
1334,0.7918037,18.429071,850.0,1,0,32,4,EPFLP300,BTTDA
1335,0.83824074,17.839678,816.0,1,1,32,4,EPFLP300,BTTDA
1336,0.77596855,16.29283,825.0,1,2,32,4,EPFLP300,BTTDA
1337,0.7047334,16.322283,813.0,1,3,32,4,EPFLP300,BTTDA
1338,0.7548815,2.819233,793.0,2,0,32,4,EPFLP300,HODA
1339,0.7257979,2.1690602,823.0,2,1,32,4,EPFLP300,HODA
1340,0.66973263,1.7173638,818.0,2,2,32,4,EPFLP300,HODA
1341,0.69425064,1.7738378,850.0,2,3,32,4,EPFLP300,HODA
1342,0.7791089,11.997951,793.0,2,0,32,4,EPFLP300,PARAFACDA
1343,0.7967761,12.548529,823.0,2,1,32,4,EPFLP300,PARAFACDA
1344,0.6916552,14.883614,818.0,2,2,32,4,EPFLP300,PARAFACDA
1345,0.69810987,13.360565,850.0,2,3,32,4,EPFLP300,PARAFACDA
1346,0.7859764,19.256205,793.0,2,0,32,4,EPFLP300,BTTDA
1347,0.7814825,16.078457,823.0,2,1,32,4,EPFLP300,BTTDA
1348,0.7005093,17.488464,818.0,2,2,32,4,EPFLP300,BTTDA
1349,0.75978786,14.50533,850.0,2,3,32,4,EPFLP300,BTTDA
1350,0.86608213,3.4878879,820.0,3,0,32,4,EPFLP300,HODA
1351,0.84069186,3.238267,848.0,3,1,32,4,EPFLP300,HODA
1352,0.9166793,2.2679493,831.0,3,2,32,4,EPFLP300,HODA
1353,0.89589316,1.5053387,805.0,3,3,32,4,EPFLP300,HODA
1354,0.8612423,12.871135,820.0,3,0,32,4,EPFLP300,PARAFACDA
1355,0.85162777,12.5499935,848.0,3,1,32,4,EPFLP300,PARAFACDA
1356,0.9301707,13.166853,831.0,3,2,32,4,EPFLP300,PARAFACDA
1357,0.93088233,11.3253565,805.0,3,3,32,4,EPFLP300,PARAFACDA
1358,0.8729904,19.685873,820.0,3,0,32,4,EPFLP300,BTTDA
1359,0.8583272,17.792358,848.0,3,1,32,4,EPFLP300,BTTDA
1360,0.9396691,17.237907,831.0,3,2,32,4,EPFLP300,BTTDA
1361,0.93190795,14.422085,805.0,3,3,32,4,EPFLP300,BTTDA
1362,0.80506325,3.1685157,777.0,4,0,32,4,EPFLP300,HODA
1363,0.75661916,2.9316304,843.0,4,1,32,4,EPFLP300,HODA
1364,0.82712317,2.0584884,831.0,4,2,32,4,EPFLP300,HODA
1365,0.82807237,2.5386248,823.0,4,3,32,4,EPFLP300,HODA
1366,0.81529987,13.943585,777.0,4,0,32,4,EPFLP300,PARAFACDA
1367,0.88400143,12.930722,843.0,4,1,32,4,EPFLP300,PARAFACDA
1368,0.86192757,12.454599,831.0,4,2,32,4,EPFLP300,PARAFACDA
1369,0.8635945,11.462463,823.0,4,3,32,4,EPFLP300,PARAFACDA
1370,0.86802083,20.029104,777.0,4,0,32,4,EPFLP300,BTTDA
1371,0.886112,18.744625,843.0,4,1,32,4,EPFLP300,BTTDA
1372,0.876426,17.197506,831.0,4,2,32,4,EPFLP300,BTTDA
1373,0.8878248,14.966069,823.0,4,3,32,4,EPFLP300,BTTDA
1374,0.78543264,2.9076445,802.0,6,0,32,4,EPFLP300,HODA
1375,0.86229,1.2890209,826.0,6,1,32,4,EPFLP300,HODA
1376,0.9022222,1.3138905,810.0,6,2,32,4,EPFLP300,HODA
1377,0.9070262,1.2254077,818.0,6,3,32,4,EPFLP300,HODA
1378,0.76166815,9.656808,802.0,6,0,32,4,EPFLP300,PARAFACDA
1379,0.8751841,10.777561,826.0,6,1,32,4,EPFLP300,PARAFACDA
1380,0.9162689,12.429101,810.0,6,2,32,4,EPFLP300,PARAFACDA
1381,0.9101657,10.28707,818.0,6,3,32,4,EPFLP300,PARAFACDA
1382,0.77330184,16.02907,802.0,6,0,32,4,EPFLP300,BTTDA
1383,0.86560345,13.216046,826.0,6,1,32,4,EPFLP300,BTTDA
1384,0.9150069,15.397971,810.0,6,2,32,4,EPFLP300,BTTDA
1385,0.9219246,13.017894,818.0,6,3,32,4,EPFLP300,BTTDA
1386,0.87088174,3.3032718,850.0,7,0,32,4,EPFLP300,HODA
1387,0.87872547,2.3346243,816.0,7,1,32,4,EPFLP300,HODA
1388,0.7773456,2.969893,817.0,7,2,32,4,EPFLP300,HODA
1389,0.8431986,1.445271,848.0,7,3,32,4,EPFLP300,HODA
1390,0.9273665,13.541226,850.0,7,0,32,4,EPFLP300,PARAFACDA
1391,0.92920595,13.752405,816.0,7,1,32,4,EPFLP300,PARAFACDA
1392,0.84927446,12.308236,817.0,7,2,32,4,EPFLP300,PARAFACDA
1393,0.9028665,12.132278,848.0,7,3,32,4,EPFLP300,PARAFACDA
1394,0.9248936,19.354044,850.0,7,0,32,4,EPFLP300,BTTDA
1395,0.9408866,20.782978,816.0,7,1,32,4,EPFLP300,BTTDA
1396,0.8486531,16.89365,817.0,7,2,32,4,EPFLP300,BTTDA
1397,0.8883464,15.048428,848.0,7,3,32,4,EPFLP300,BTTDA
1398,0.92714244,3.6660645,823.0,8,0,32,4,EPFLP300,HODA
1399,0.9347992,1.9653572,856.0,8,1,32,4,EPFLP300,HODA
1400,0.93142295,2.1071537,817.0,8,2,32,4,EPFLP300,HODA
1401,0.9127642,1.3270441,799.0,8,3,32,4,EPFLP300,HODA
1402,0.9770672,13.829438,823.0,8,0,32,4,EPFLP300,PARAFACDA
1403,0.98359245,13.487176,856.0,8,1,32,4,EPFLP300,PARAFACDA
1404,0.9769213,13.306257,817.0,8,2,32,4,EPFLP300,PARAFACDA
1405,0.95313317,13.335466,799.0,8,3,32,4,EPFLP300,PARAFACDA
1406,0.97550493,19.777363,823.0,8,0,32,4,EPFLP300,BTTDA
1407,0.9785722,19.592495,856.0,8,1,32,4,EPFLP300,BTTDA
1408,0.97571987,16.890995,817.0,8,2,32,4,EPFLP300,BTTDA
1409,0.95045733,14.295948,799.0,8,3,32,4,EPFLP300,BTTDA
1410,0.8319868,3.262778,793.0,9,0,32,4,EPFLP300,HODA
1411,0.8849,2.4481387,795.0,9,1,32,4,EPFLP300,HODA
1412,0.75955474,2.1279278,862.0,9,2,32,4,EPFLP300,HODA
1413,0.65758985,1.9405773,818.0,9,3,32,4,EPFLP300,HODA
1414,0.8783047,16.14852,793.0,9,0,32,4,EPFLP300,PARAFACDA
1415,0.9059526,12.548061,795.0,9,1,32,4,EPFLP300,PARAFACDA
1416,0.78412104,15.406029,862.0,9,2,32,4,EPFLP300,PARAFACDA
1417,0.7146469,14.664722,818.0,9,3,32,4,EPFLP300,PARAFACDA
1418,0.8699714,20.480478,793.0,9,0,32,4,EPFLP300,BTTDA
1419,0.89602554,17.088493,795.0,9,1,32,4,EPFLP300,BTTDA
1420,0.8235843,18.666792,862.0,9,2,32,4,EPFLP300,BTTDA
1421,0.69635046,19.11109,818.0,9,3,32,4,EPFLP300,BTTDA
1422,0.99230415,26.68053,4283.0,1,0,31,1,Huebner2017,HODA
1423,0.99033636,7.7683134,4284.0,1,1,31,1,Huebner2017,HODA
1424,0.9920758,7.117155,4283.0,1,2,31,1,Huebner2017,HODA
1425,0.99197817,53.542194,4283.0,1,0,31,1,Huebner2017,PARAFACDA
1426,0.9925256,24.36467,4284.0,1,1,31,1,Huebner2017,PARAFACDA
1427,0.9969268,43.884052,4283.0,1,2,31,1,Huebner2017,PARAFACDA
1428,0.9910571,78.65749,4283.0,1,0,31,1,Huebner2017,BTTDA
1429,0.9928788,53.476448,4284.0,1,1,31,1,Huebner2017,BTTDA
1430,0.99667436,44.316784,4283.0,1,2,31,1,Huebner2017,BTTDA
1431,0.9796865,33.367825,4284.0,2,0,31,1,Huebner2017,HODA
1432,0.98498935,6.702927,4284.0,2,1,31,1,Huebner2017,HODA
1433,0.98418915,2.053874,4284.0,2,2,31,1,Huebner2017,HODA
1434,0.98691624,61.53547,4284.0,2,0,31,1,Huebner2017,PARAFACDA
1435,0.9892752,31.75408,4284.0,2,1,31,1,Huebner2017,PARAFACDA
1436,0.98961765,37.91703,4284.0,2,2,31,1,Huebner2017,PARAFACDA
1437,0.9859472,84.800095,4284.0,2,0,31,1,Huebner2017,BTTDA
1438,0.98898023,74.11761,4284.0,2,1,31,1,Huebner2017,BTTDA
1439,0.99026304,51.293278,4284.0,2,2,31,1,Huebner2017,BTTDA
1440,0.98051065,26.139114,4283.0,3,0,31,1,Huebner2017,HODA
1441,0.98502845,5.8968983,4284.0,3,1,31,1,Huebner2017,HODA
1442,0.987282,6.9860983,4283.0,3,2,31,1,Huebner2017,HODA
1443,0.98400164,56.10836,4283.0,3,0,31,1,Huebner2017,PARAFACDA
1444,0.98889613,28.695095,4284.0,3,1,31,1,Huebner2017,PARAFACDA
1445,0.99094677,31.976734,4283.0,3,2,31,1,Huebner2017,PARAFACDA
1446,0.98422533,66.602196,4283.0,3,0,31,1,Huebner2017,BTTDA
1447,0.99001884,50.955074,4284.0,3,1,31,1,Huebner2017,BTTDA
1448,0.99077916,49.554535,4283.0,3,2,31,1,Huebner2017,BTTDA
1449,0.99784714,23.856596,4284.0,4,0,31,1,Huebner2017,HODA
1450,0.9974908,4.637117,4283.0,4,1,31,1,Huebner2017,HODA
1451,0.99758726,5.1341076,4283.0,4,2,31,1,Huebner2017,HODA
1452,0.9985889,60.88273,4284.0,4,0,31,1,Huebner2017,PARAFACDA
1453,0.9976132,23.845713,4283.0,4,1,31,1,Huebner2017,PARAFACDA
1454,0.9979285,33.08513,4283.0,4,2,31,1,Huebner2017,PARAFACDA
1455,0.9985972,105.24377,4284.0,4,0,31,1,Huebner2017,BTTDA
1456,0.9977672,65.411285,4283.0,4,1,31,1,Huebner2017,BTTDA
1457,0.99831927,39.944542,4283.0,4,2,31,1,Huebner2017,BTTDA
1458,0.9584819,34.788292,4284.0,5,0,31,1,Huebner2017,HODA
1459,0.9539658,10.529239,4284.0,5,1,31,1,Huebner2017,HODA
1460,0.96644366,2.8259206,4284.0,5,2,31,1,Huebner2017,HODA
1461,0.96878207,59.31378,4284.0,5,0,31,1,Huebner2017,PARAFACDA
1462,0.9670477,31.366785,4284.0,5,1,31,1,Huebner2017,PARAFACDA
1463,0.97541964,24.518179,4284.0,5,2,31,1,Huebner2017,PARAFACDA
1464,0.97187644,85.65815,4284.0,5,0,31,1,Huebner2017,BTTDA
1465,0.9669166,51.891922,4284.0,5,1,31,1,Huebner2017,BTTDA
1466,0.9752516,35.75109,4284.0,5,2,31,1,Huebner2017,BTTDA
1467,0.9937162,24.763659,4281.0,6,0,31,1,Huebner2017,HODA
1468,0.996845,22.43401,4284.0,6,2,31,1,Huebner2017,HODA
1469,0.99380594,36.274467,4281.0,6,0,31,1,Huebner2017,PARAFACDA
1470,0.99599576,23.918194,4284.0,6,2,31,1,Huebner2017,PARAFACDA
1471,0.9935041,60.40975,4281.0,6,0,31,1,Huebner2017,BTTDA
1472,0.9964369,47.999527,4284.0,6,2,31,1,Huebner2017,BTTDA
1473,0.99833053,30.747084,4284.0,7,0,31,1,Huebner2017,HODA
1474,0.9994861,6.6519327,4284.0,7,1,31,1,Huebner2017,HODA
1475,0.999436,6.782092,4284.0,7,2,31,1,Huebner2017,HODA
1476,0.9988367,64.23676,4284.0,7,0,31,1,Huebner2017,PARAFACDA
1477,0.9997211,36.256176,4284.0,7,1,31,1,Huebner2017,PARAFACDA
1478,0.99968165,36.796494,4284.0,7,2,31,1,Huebner2017,PARAFACDA
1479,0.99877775,99.182755,4284.0,7,0,31,1,Huebner2017,BTTDA
1480,0.99967265,59.23003,4284.0,7,1,31,1,Huebner2017,BTTDA
1481,0.99973935,41.58781,4284.0,7,2,31,1,Huebner2017,BTTDA
1482,0.9172359,24.704336,4283.0,8,0,31,1,Huebner2017,HODA
1483,0.94024086,10.076987,4283.0,8,1,31,1,Huebner2017,HODA
1484,0.94757354,6.118517,4284.0,8,2,31,1,Huebner2017,HODA
1485,0.9574446,42.65736,4283.0,8,0,31,1,Huebner2017,PARAFACDA
1486,0.9706134,23.273243,4283.0,8,1,31,1,Huebner2017,PARAFACDA
1487,0.9737665,32.24544,4284.0,8,2,31,1,Huebner2017,PARAFACDA
1488,0.9553343,94.84565,4283.0,8,0,31,1,Huebner2017,BTTDA
1489,0.9704519,61.723747,4283.0,8,1,31,1,Huebner2017,BTTDA
1490,0.97375894,43.047386,4284.0,8,2,31,1,Huebner2017,BTTDA
1491,0.99392647,28.428167,4284.0,9,0,31,1,Huebner2017,HODA
1492,0.9957219,7.829781,4284.0,9,1,31,1,Huebner2017,HODA
1493,0.9971281,7.125158,4284.0,9,2,31,1,Huebner2017,HODA
1494,0.99438655,64.81763,4284.0,9,0,31,1,Huebner2017,PARAFACDA
1495,0.9957144,27.821684,4284.0,9,1,31,1,Huebner2017,PARAFACDA
1496,0.9969671,33.981613,4284.0,9,2,31,1,Huebner2017,PARAFACDA
1497,0.99434906,76.66756,4284.0,9,0,31,1,Huebner2017,BTTDA
1498,0.9956402,48.905537,4284.0,9,1,31,1,Huebner2017,BTTDA
1499,0.99736696,40.332546,4284.0,9,2,31,1,Huebner2017,BTTDA
1500,0.9956606,31.317606,4283.0,10,0,31,1,Huebner2017,HODA
1501,0.99375916,15.660075,4268.0,10,1,31,1,Huebner2017,HODA
1502,0.9957041,3.9735327,4281.0,10,2,31,1,Huebner2017,HODA
1503,0.99597865,44.765244,4283.0,10,0,31,1,Huebner2017,PARAFACDA
1504,0.9944567,27.23988,4268.0,10,1,31,1,Huebner2017,PARAFACDA
1505,0.9975317,32.086937,4281.0,10,2,31,1,Huebner2017,PARAFACDA
1506,0.99655485,76.23193,4283.0,10,0,31,1,Huebner2017,BTTDA
1507,0.99462914,74.14429,4268.0,10,1,31,1,Huebner2017,BTTDA
1508,0.9969131,46.86252,4281.0,10,2,31,1,Huebner2017,BTTDA
1509,0.8948061,21.444988,4282.0,11,0,31,1,Huebner2017,HODA
1510,0.8892516,7.4210052,4284.0,11,1,31,1,Huebner2017,HODA
1511,0.89478385,10.463699,4283.0,11,2,31,1,Huebner2017,HODA
1512,0.9402292,38.18793,4282.0,11,0,31,1,Huebner2017,PARAFACDA
1513,0.92838895,21.999578,4284.0,11,1,31,1,Huebner2017,PARAFACDA
1514,0.93041253,39.385036,4283.0,11,2,31,1,Huebner2017,PARAFACDA
1515,0.94010884,83.37613,4282.0,11,0,31,1,Huebner2017,BTTDA
1516,0.9282463,49.172283,4284.0,11,1,31,1,Huebner2017,BTTDA
1517,0.93331635,54.13794,4283.0,11,2,31,1,Huebner2017,BTTDA
1518,0.98669124,29.29626,4284.0,12,0,31,1,Huebner2017,HODA
1519,0.9911327,7.5713806,4284.0,12,1,31,1,Huebner2017,HODA
1520,0.980964,6.808256,4284.0,12,2,31,1,Huebner2017,HODA
1521,0.99241,41.82852,4284.0,12,0,31,1,Huebner2017,PARAFACDA
1522,0.99559605,20.067686,4284.0,12,1,31,1,Huebner2017,PARAFACDA
1523,0.9890181,29.685081,4284.0,12,2,31,1,Huebner2017,PARAFACDA
1524,0.99243873,62.07817,4284.0,12,0,31,1,Huebner2017,BTTDA
1525,0.9954706,46.68884,4284.0,12,1,31,1,Huebner2017,BTTDA
1526,0.9889544,38.551365,4284.0,12,2,31,1,Huebner2017,BTTDA
1527,0.9907919,24.1572,4284.0,13,0,31,1,Huebner2017,HODA
1528,0.9946522,8.984525,4283.0,13,1,31,1,Huebner2017,HODA
1529,0.99087626,16.032045,4284.0,13,2,31,1,Huebner2017,HODA
1530,0.99579674,42.1391,4284.0,13,0,31,1,Huebner2017,PARAFACDA
1531,0.9958973,30.388573,4283.0,13,1,31,1,Huebner2017,PARAFACDA
1532,0.98929703,48.34392,4284.0,13,2,31,1,Huebner2017,PARAFACDA
1533,0.9959203,82.360146,4284.0,13,0,31,1,Huebner2017,BTTDA
1534,0.99648756,58.787468,4283.0,13,1,31,1,Huebner2017,BTTDA
1535,0.990637,46.286346,4284.0,13,2,31,1,Huebner2017,BTTDA
1536,0.9901683,40.810966,4759.0,1,0,31,1,Huebner2018,HODA
1537,0.98776984,4.8384247,4760.0,1,1,31,1,Huebner2018,HODA
1538,0.99007064,6.1744275,4760.0,1,2,31,1,Huebner2018,HODA
1539,0.9886456,59.17366,4759.0,1,0,31,1,Huebner2018,PARAFACDA
1540,0.9889509,31.522532,4760.0,1,1,31,1,Huebner2018,PARAFACDA
1541,0.98813653,41.47838,4760.0,1,2,31,1,Huebner2018,PARAFACDA
1542,0.9892602,75.715195,4759.0,1,0,31,1,Huebner2018,BTTDA
1543,0.98894966,41.45107,4760.0,1,1,31,1,Huebner2018,BTTDA
1544,0.9884321,72.82223,4760.0,1,2,31,1,Huebner2018,BTTDA
1545,0.99429333,24.381927,4760.0,2,0,31,1,Huebner2018,HODA
1546,0.99123454,16.38144,4760.0,2,1,31,1,Huebner2018,HODA
1547,0.9930215,22.759462,4760.0,2,2,31,1,Huebner2018,HODA
1548,0.99558353,65.68281,4760.0,2,0,31,1,Huebner2018,PARAFACDA
1549,0.9931086,29.434294,4760.0,2,1,31,1,Huebner2018,PARAFACDA
1550,0.99350595,36.467216,4760.0,2,2,31,1,Huebner2018,PARAFACDA
1551,0.99572706,140.73753,4760.0,2,0,31,1,Huebner2018,BTTDA
1552,0.9928731,77.24694,4760.0,2,1,31,1,Huebner2018,BTTDA
1553,0.9937451,42.093018,4760.0,2,2,31,1,Huebner2018,BTTDA
1554,0.9944123,35.562412,4760.0,3,0,31,1,Huebner2018,HODA
1555,0.9948207,13.951881,4760.0,3,1,31,1,Huebner2018,HODA
1556,0.9939806,8.142265,4760.0,3,2,31,1,Huebner2018,HODA
1557,0.9933784,48.35883,4760.0,3,0,31,1,Huebner2018,PARAFACDA
1558,0.99259716,30.65068,4760.0,3,1,31,1,Huebner2018,PARAFACDA
1559,0.9932999,30.40437,4760.0,3,2,31,1,Huebner2018,PARAFACDA
1560,0.9926511,92.412254,4760.0,3,0,31,1,Huebner2018,BTTDA
1561,0.9945779,75.58055,4760.0,3,1,31,1,Huebner2018,BTTDA
1562,0.99426633,51.197002,4760.0,3,2,31,1,Huebner2018,BTTDA
1563,0.982214,36.017307,4760.0,4,0,31,1,Huebner2018,HODA
1564,0.98667336,7.3256016,4760.0,4,1,31,1,Huebner2018,HODA
1565,0.9919128,6.235356,4760.0,4,2,31,1,Huebner2018,HODA
1566,0.9861485,48.312862,4760.0,4,0,31,1,Huebner2018,PARAFACDA
1567,0.9881623,32.47741,4760.0,4,1,31,1,Huebner2018,PARAFACDA
1568,0.99024236,36.273346,4760.0,4,2,31,1,Huebner2018,PARAFACDA
1569,0.9857339,78.69597,4760.0,4,0,31,1,Huebner2018,BTTDA
1570,0.98815984,56.01824,4760.0,4,1,31,1,Huebner2018,BTTDA
1571,0.9903564,62.3572,4760.0,4,2,31,1,Huebner2018,BTTDA
1572,0.9693203,32.407005,4760.0,5,0,31,1,Huebner2018,HODA
1573,0.96786755,9.639269,4754.0,5,1,31,1,Huebner2018,HODA
1574,0.9707013,15.268209,4760.0,5,2,31,1,Huebner2018,HODA
1575,0.9807901,62.134216,4760.0,5,0,31,1,Huebner2018,PARAFACDA
1576,0.9786269,23.623474,4754.0,5,1,31,1,Huebner2018,PARAFACDA
1577,0.98386234,38.32189,4760.0,5,2,31,1,Huebner2018,PARAFACDA
1578,0.9807901,94.68143,4760.0,5,0,31,1,Huebner2018,BTTDA
1579,0.9786269,76.06264,4754.0,5,1,31,1,Huebner2018,BTTDA
1580,0.9830382,57.403862,4760.0,5,2,31,1,Huebner2018,BTTDA
1581,0.9957663,21.643919,4760.0,6,0,31,1,Huebner2018,HODA
1582,0.99393517,19.898115,4760.0,6,1,31,1,Huebner2018,HODA
1583,0.9955958,13.658982,4760.0,6,2,31,1,Huebner2018,HODA
1584,0.99689096,44.399742,4760.0,6,0,31,1,Huebner2018,PARAFACDA
1585,0.99553573,23.232388,4760.0,6,1,31,1,Huebner2018,PARAFACDA
1586,0.9936249,35.20507,4760.0,6,2,31,1,Huebner2018,PARAFACDA
1587,0.9969057,90.54043,4760.0,6,0,31,1,Huebner2018,BTTDA
1588,0.99608886,65.45457,4760.0,6,1,31,1,Huebner2018,BTTDA
1589,0.9950267,73.22789,4760.0,6,2,31,1,Huebner2018,BTTDA
1590,0.94769514,47.895973,4758.0,7,0,31,1,Huebner2018,HODA
1591,0.97139716,15.908435,4758.0,7,1,31,1,Huebner2018,HODA
1592,0.97547585,12.337842,4760.0,7,2,31,1,Huebner2018,HODA
1593,0.96732783,47.67433,4758.0,7,0,31,1,Huebner2018,PARAFACDA
1594,0.9815148,33.693825,4758.0,7,1,31,1,Huebner2018,PARAFACDA
1595,0.9836747,38.302032,4760.0,7,2,31,1,Huebner2018,PARAFACDA
1596,0.9681863,111.15358,4758.0,7,0,31,1,Huebner2018,BTTDA
1597,0.9820029,73.63581,4758.0,7,1,31,1,Huebner2018,BTTDA
1598,0.9840291,60.70852,4760.0,7,2,31,1,Huebner2018,BTTDA
1599,0.96307397,20.029633,4760.0,8,0,31,1,Huebner2018,HODA
1600,0.9627036,9.056132,4760.0,8,1,31,1,Huebner2018,HODA
1601,0.95788115,5.2958403,4760.0,8,2,31,1,Huebner2018,HODA
1602,0.97777426,43.438126,4760.0,8,0,31,1,Huebner2018,PARAFACDA
1603,0.98048836,33.249672,4760.0,8,1,31,1,Huebner2018,PARAFACDA
1604,0.9737269,30.164896,4760.0,8,2,31,1,Huebner2018,PARAFACDA
1605,0.9780759,97.2188,4760.0,8,0,31,1,Huebner2018,BTTDA
1606,0.98080236,85.26935,4760.0,8,1,31,1,Huebner2018,BTTDA
1607,0.97382385,53.209446,4760.0,8,2,31,1,Huebner2018,BTTDA
1608,0.97620267,42.190765,4759.0,9,0,31,1,Huebner2018,HODA
1609,0.984061,19.74787,4760.0,9,1,31,1,Huebner2018,HODA
1610,0.97721255,4.5899334,4760.0,9,2,31,1,Huebner2018,HODA
1611,0.9838569,48.28239,4759.0,9,0,31,1,Huebner2018,PARAFACDA
1612,0.9882469,34.366524,4760.0,9,1,31,1,Huebner2018,PARAFACDA
1613,0.98941696,47.136925,4760.0,9,2,31,1,Huebner2018,PARAFACDA
1614,0.98452675,90.9704,4759.0,9,0,31,1,Huebner2018,BTTDA
1615,0.9883769,67.50413,4760.0,9,1,31,1,Huebner2018,BTTDA
1616,0.9891054,81.988396,4760.0,9,2,31,1,Huebner2018,BTTDA
1617,0.9552124,32.46221,4760.0,10,0,31,1,Huebner2018,HODA
1618,0.96468306,4.483212,4760.0,10,1,31,1,Huebner2018,HODA
1619,0.97218037,12.955225,4760.0,10,2,31,1,Huebner2018,HODA
1620,0.96953124,54.49366,4760.0,10,0,31,1,Huebner2018,PARAFACDA
1621,0.976576,28.730896,4760.0,10,1,31,1,Huebner2018,PARAFACDA
1622,0.9845835,29.097612,4760.0,10,2,31,1,Huebner2018,PARAFACDA
1623,0.97080064,108.50261,4760.0,10,0,31,1,Huebner2018,BTTDA
1624,0.97821206,67.291794,4760.0,10,1,31,1,Huebner2018,BTTDA
1625,0.9851808,65.54957,4760.0,10,2,31,1,Huebner2018,BTTDA
1626,0.9581743,39.08454,4760.0,11,0,31,1,Huebner2018,HODA
1627,0.94270647,10.978044,4698.0,11,1,31,1,Huebner2018,HODA
1628,0.96446234,10.589284,4760.0,11,2,31,1,Huebner2018,HODA
1629,0.97491413,67.01727,4760.0,11,0,31,1,Huebner2018,PARAFACDA
1630,0.9593897,29.440895,4698.0,11,1,31,1,Huebner2018,PARAFACDA
1631,0.97493744,35.241684,4760.0,11,2,31,1,Huebner2018,PARAFACDA
1632,0.9738336,110.72216,4760.0,11,0,31,1,Huebner2018,BTTDA
1633,0.96201634,56.559227,4698.0,11,1,31,1,Huebner2018,BTTDA
1634,0.9750319,50.169,4760.0,11,2,31,1,Huebner2018,BTTDA
1635,0.9704646,42.634422,4760.0,12,0,31,1,Huebner2018,HODA
1636,0.9583742,19.64871,4760.0,12,1,31,1,Huebner2018,HODA
1637,0.95297295,19.002054,4760.0,12,2,31,1,Huebner2018,HODA
1638,0.98146707,47.11772,4760.0,12,0,31,1,Huebner2018,PARAFACDA
1639,0.9682079,31.74981,4760.0,12,1,31,1,Huebner2018,PARAFACDA
1640,0.97175235,28.513449,4760.0,12,2,31,1,Huebner2018,PARAFACDA
1641,0.981889,140.85219,4760.0,12,0,31,1,Huebner2018,BTTDA
1642,0.97029287,69.751495,4760.0,12,1,31,1,Huebner2018,BTTDA
1643,0.97422,61.7717,4760.0,12,2,31,1,Huebner2018,BTTDA
1644,0.90237343,176.02446,4140.0,1,0,62,2,Lee2019-ERP,HODA
1645,0.90651965,5.690686,4140.0,1,1,62,2,Lee2019-ERP,HODA
1646,0.92466706,169.25203,4140.0,1,0,62,2,Lee2019-ERP,PARAFACDA
1647,0.94114894,64.164474,4140.0,1,1,62,2,Lee2019-ERP,PARAFACDA
1648,0.9259588,179.60829,4140.0,1,0,62,2,Lee2019-ERP,BTTDA
1649,0.94465446,144.24078,4140.0,1,1,62,2,Lee2019-ERP,BTTDA
1650,0.9889624,111.546455,4140.0,2,0,62,2,Lee2019-ERP,HODA
1651,0.9968158,25.023739,4140.0,2,1,62,2,Lee2019-ERP,HODA
1652,0.99123085,154.43274,4140.0,2,0,62,2,Lee2019-ERP,PARAFACDA
1653,0.9969061,56.313267,4140.0,2,1,62,2,Lee2019-ERP,PARAFACDA
1654,0.99225163,243.28445,4140.0,2,0,62,2,Lee2019-ERP,BTTDA
1655,0.9964566,142.66685,4140.0,2,1,62,2,Lee2019-ERP,BTTDA
1656,0.9699496,100.5579,4140.0,3,0,62,2,Lee2019-ERP,HODA
1657,0.98328084,41.161858,4140.0,3,1,62,2,Lee2019-ERP,HODA
1658,0.98600507,143.81927,4140.0,3,0,62,2,Lee2019-ERP,PARAFACDA
1659,0.9937597,47.045418,4140.0,3,1,62,2,Lee2019-ERP,PARAFACDA
1660,0.9852615,254.38133,4140.0,3,0,62,2,Lee2019-ERP,BTTDA
1661,0.994581,135.20271,4140.0,3,1,62,2,Lee2019-ERP,BTTDA
1662,0.9614703,110.088135,4140.0,4,0,62,2,Lee2019-ERP,HODA
1663,0.99194914,21.700645,4140.0,4,1,62,2,Lee2019-ERP,HODA
1664,0.97460407,145.20088,4140.0,4,0,62,2,Lee2019-ERP,PARAFACDA
1665,0.9932577,40.35051,4140.0,4,1,62,2,Lee2019-ERP,PARAFACDA
1666,0.9756123,210.79192,4140.0,4,0,62,2,Lee2019-ERP,BTTDA
1667,0.9947784,137.72879,4140.0,4,1,62,2,Lee2019-ERP,BTTDA
1668,0.91981727,103.9491,4140.0,5,0,62,2,Lee2019-ERP,HODA
1669,0.9193069,39.32386,4140.0,5,1,62,2,Lee2019-ERP,HODA
1670,0.9705671,111.37126,4140.0,5,0,62,2,Lee2019-ERP,PARAFACDA
1671,0.9607918,138.89183,4140.0,5,1,62,2,Lee2019-ERP,PARAFACDA
1672,0.97127914,194.14908,4140.0,5,0,62,2,Lee2019-ERP,BTTDA
1673,0.9610649,171.99745,4140.0,5,1,62,2,Lee2019-ERP,BTTDA
1674,0.97989285,113.72745,4140.0,6,0,62,2,Lee2019-ERP,HODA
1675,0.966988,49.763565,4140.0,6,1,62,2,Lee2019-ERP,HODA
1676,0.98563325,132.58235,4140.0,6,0,62,2,Lee2019-ERP,PARAFACDA
1677,0.97773784,48.11291,4140.0,6,1,62,2,Lee2019-ERP,PARAFACDA
1678,0.98471117,258.5254,4140.0,6,0,62,2,Lee2019-ERP,BTTDA
1679,0.97710145,116.21836,4140.0,6,1,62,2,Lee2019-ERP,BTTDA
1680,0.9852132,96.52978,4140.0,7,0,62,2,Lee2019-ERP,HODA
1681,0.97824615,51.308975,4140.0,7,1,62,2,Lee2019-ERP,HODA
1682,0.99083173,118.09381,4140.0,7,0,62,2,Lee2019-ERP,PARAFACDA
1683,0.99285656,67.658844,4140.0,7,1,62,2,Lee2019-ERP,PARAFACDA
1684,0.9916656,266.7451,4140.0,7,0,62,2,Lee2019-ERP,BTTDA
1685,0.99224114,127.430885,4140.0,7,1,62,2,Lee2019-ERP,BTTDA
1686,0.92877966,108.296745,4140.0,8,0,62,2,Lee2019-ERP,HODA
1687,0.94152486,34.43943,4140.0,8,1,62,2,Lee2019-ERP,HODA
1688,0.95774627,112.786804,4140.0,8,0,62,2,Lee2019-ERP,PARAFACDA
1689,0.9572422,72.375946,4140.0,8,1,62,2,Lee2019-ERP,PARAFACDA
1690,0.9643961,226.5022,4140.0,8,0,62,2,Lee2019-ERP,BTTDA
1691,0.9599286,153.39037,4140.0,8,1,62,2,Lee2019-ERP,BTTDA
1692,0.9812014,123.7779,4140.0,9,0,62,2,Lee2019-ERP,HODA
1693,0.96126235,31.501524,4140.0,9,1,62,2,Lee2019-ERP,HODA
1694,0.9926192,113.62412,4140.0,9,0,62,2,Lee2019-ERP,PARAFACDA
1695,0.983054,74.8207,4140.0,9,1,62,2,Lee2019-ERP,PARAFACDA
1696,0.9921718,310.09625,4140.0,9,0,62,2,Lee2019-ERP,BTTDA
1697,0.9820836,84.63039,4140.0,9,1,62,2,Lee2019-ERP,BTTDA
1698,0.9579164,154.43535,4140.0,10,0,62,2,Lee2019-ERP,HODA
1699,0.96727157,11.933959,4140.0,10,1,62,2,Lee2019-ERP,HODA
1700,0.9858895,120.46793,4140.0,10,0,62,2,Lee2019-ERP,PARAFACDA
1701,0.9820416,82.7685,4140.0,10,1,62,2,Lee2019-ERP,PARAFACDA
1702,0.9863264,211.6148,4140.0,10,0,62,2,Lee2019-ERP,BTTDA
1703,0.98222435,173.98991,4140.0,10,1,62,2,Lee2019-ERP,BTTDA
1704,0.9958706,130.24757,4140.0,11,0,62,2,Lee2019-ERP,HODA
1705,0.99758875,32.28108,4140.0,11,1,62,2,Lee2019-ERP,HODA
1706,0.99448854,177.55136,4140.0,11,0,62,2,Lee2019-ERP,PARAFACDA
1707,0.9982924,71.37068,4140.0,11,1,62,2,Lee2019-ERP,PARAFACDA
1708,0.99542326,233.27904,4140.0,11,0,62,2,Lee2019-ERP,BTTDA
1709,0.9984604,103.60968,4140.0,11,1,62,2,Lee2019-ERP,BTTDA
1710,0.99074984,122.74591,4140.0,12,0,62,2,Lee2019-ERP,HODA
1711,0.9857509,19.329638,4140.0,12,1,62,2,Lee2019-ERP,HODA
1712,0.99187565,173.23557,4140.0,12,0,62,2,Lee2019-ERP,PARAFACDA
1713,0.98874813,54.793762,4140.0,12,1,62,2,Lee2019-ERP,PARAFACDA
1714,0.99138623,228.15985,4140.0,12,0,62,2,Lee2019-ERP,BTTDA
1715,0.98871034,130.81442,4140.0,12,1,62,2,Lee2019-ERP,BTTDA
1716,0.9906385,104.903656,4140.0,13,0,62,2,Lee2019-ERP,HODA
1717,0.9894266,49.541237,4140.0,13,1,62,2,Lee2019-ERP,HODA
1718,0.99428904,155.19884,4140.0,13,0,62,2,Lee2019-ERP,PARAFACDA
1719,0.99350137,76.946976,4140.0,13,1,62,2,Lee2019-ERP,PARAFACDA
1720,0.99371773,270.01675,4140.0,13,0,62,2,Lee2019-ERP,BTTDA
1721,0.99458516,125.10622,4140.0,13,1,62,2,Lee2019-ERP,BTTDA
1722,0.9780802,113.02824,4140.0,14,0,62,2,Lee2019-ERP,HODA
1723,0.92695653,32.96678,4140.0,14,1,62,2,Lee2019-ERP,HODA
1724,0.99180007,165.6664,4140.0,14,0,62,2,Lee2019-ERP,PARAFACDA
1725,0.9763348,54.480766,4140.0,14,1,62,2,Lee2019-ERP,PARAFACDA
1726,0.99240494,285.73798,4140.0,14,0,62,2,Lee2019-ERP,BTTDA
1727,0.97649443,107.228745,4140.0,14,1,62,2,Lee2019-ERP,BTTDA
1728,0.98398656,119.07118,4140.0,15,0,62,2,Lee2019-ERP,HODA
1729,0.9768515,33.754536,4140.0,15,1,62,2,Lee2019-ERP,HODA
1730,0.99293005,160.78633,4140.0,15,0,62,2,Lee2019-ERP,PARAFACDA
1731,0.98988235,101.38384,4140.0,15,1,62,2,Lee2019-ERP,PARAFACDA
1732,0.99247634,278.90915,4140.0,15,0,62,2,Lee2019-ERP,BTTDA
1733,0.99057764,129.09167,4140.0,15,1,62,2,Lee2019-ERP,BTTDA
1734,0.95914096,103.371025,4140.0,16,0,62,2,Lee2019-ERP,HODA
1735,0.98172444,28.181799,4140.0,16,1,62,2,Lee2019-ERP,HODA
1736,0.97607017,149.21475,4140.0,16,0,62,2,Lee2019-ERP,PARAFACDA
1737,0.9882399,59.138638,4140.0,16,1,62,2,Lee2019-ERP,PARAFACDA
1738,0.97919136,248.72108,4140.0,16,0,62,2,Lee2019-ERP,BTTDA
1739,0.9882399,130.2279,4140.0,16,1,62,2,Lee2019-ERP,BTTDA
1740,0.9271477,119.09961,4140.0,17,0,62,2,Lee2019-ERP,HODA
1741,0.91535604,35.97563,4140.0,17,1,62,2,Lee2019-ERP,HODA
1742,0.9438983,143.85764,4140.0,17,0,62,2,Lee2019-ERP,PARAFACDA
1743,0.9338122,67.83374,4140.0,17,1,62,2,Lee2019-ERP,PARAFACDA
1744,0.9421424,179.9075,4140.0,17,0,62,2,Lee2019-ERP,BTTDA
1745,0.937448,151.51979,4140.0,17,1,62,2,Lee2019-ERP,BTTDA
1746,0.96821886,103.97406,4140.0,18,0,62,2,Lee2019-ERP,HODA
1747,0.9531905,38.242126,4140.0,18,1,62,2,Lee2019-ERP,HODA
1748,0.98139256,105.26045,4140.0,18,0,62,2,Lee2019-ERP,PARAFACDA
1749,0.9745999,56.025414,4140.0,18,1,62,2,Lee2019-ERP,PARAFACDA
1750,0.9815123,192.52371,4140.0,18,0,62,2,Lee2019-ERP,BTTDA
1751,0.9759399,137.54825,4140.0,18,1,62,2,Lee2019-ERP,BTTDA
1752,0.98477,148.2852,4140.0,19,0,62,2,Lee2019-ERP,HODA
1753,0.9856375,13.515545,4140.0,19,1,62,2,Lee2019-ERP,HODA
1754,0.985711,147.12616,4140.0,19,0,62,2,Lee2019-ERP,PARAFACDA
1755,0.9944906,50.034946,4140.0,19,1,62,2,Lee2019-ERP,PARAFACDA
1756,0.98503673,323.039,4140.0,19,0,62,2,Lee2019-ERP,BTTDA
1757,0.99440455,95.7781,4140.0,19,1,62,2,Lee2019-ERP,BTTDA
1758,0.9816572,96.694466,4140.0,20,0,62,2,Lee2019-ERP,HODA
1759,0.95806134,61.728806,4140.0,20,1,62,2,Lee2019-ERP,HODA
1760,0.9868893,145.3341,4140.0,20,0,62,2,Lee2019-ERP,PARAFACDA
1761,0.96757823,58.07979,4140.0,20,1,62,2,Lee2019-ERP,PARAFACDA
1762,0.9864062,195.20079,4140.0,20,0,62,2,Lee2019-ERP,BTTDA
1763,0.9686977,167.45981,4140.0,20,1,62,2,Lee2019-ERP,BTTDA
1764,0.98276204,98.54451,4140.0,21,0,62,2,Lee2019-ERP,HODA
1765,0.95431423,40.738106,4140.0,21,1,62,2,Lee2019-ERP,HODA
1766,0.9868872,115.150154,4140.0,21,0,62,2,Lee2019-ERP,PARAFACDA
1767,0.984833,66.35729,4140.0,21,1,62,2,Lee2019-ERP,PARAFACDA
1768,0.9887146,197.82358,4140.0,21,0,62,2,Lee2019-ERP,BTTDA
1769,0.9853959,153.64844,4140.0,21,1,62,2,Lee2019-ERP,BTTDA
1770,0.9849569,93.28717,4140.0,22,0,62,2,Lee2019-ERP,HODA
1771,0.9816425,33.6175,4140.0,22,1,62,2,Lee2019-ERP,HODA
1772,0.9914325,134.13452,4140.0,22,0,62,2,Lee2019-ERP,PARAFACDA
1773,0.9872674,42.558575,4140.0,22,1,62,2,Lee2019-ERP,PARAFACDA
1774,0.9916215,249.60054,4140.0,22,0,62,2,Lee2019-ERP,BTTDA
1775,0.9871414,134.12614,4140.0,22,1,62,2,Lee2019-ERP,BTTDA
1776,0.87439823,90.93272,4140.0,23,0,62,2,Lee2019-ERP,HODA
1777,0.83882165,43.90362,4140.0,23,1,62,2,Lee2019-ERP,HODA
1778,0.9285717,135.43384,4140.0,23,0,62,2,Lee2019-ERP,PARAFACDA
1779,0.8904537,46.565758,4140.0,23,1,62,2,Lee2019-ERP,PARAFACDA
1780,0.9293741,235.43327,4140.0,23,0,62,2,Lee2019-ERP,BTTDA
1781,0.88710356,149.7498,4140.0,23,1,62,2,Lee2019-ERP,BTTDA
1782,0.9927893,119.45,4140.0,24,0,62,2,Lee2019-ERP,HODA
1783,0.98522997,22.897995,4140.0,24,1,62,2,Lee2019-ERP,HODA
1784,0.99386686,132.89285,4140.0,24,0,62,2,Lee2019-ERP,PARAFACDA
1785,0.98773366,57.550873,4140.0,24,1,62,2,Lee2019-ERP,PARAFACDA
1786,0.9945537,293.20218,4140.0,24,0,62,2,Lee2019-ERP,BTTDA
1787,0.9879038,110.15456,4140.0,24,1,62,2,Lee2019-ERP,BTTDA
1788,0.9802899,120.48157,4140.0,25,0,62,2,Lee2019-ERP,HODA
1789,0.98073304,37.074482,4140.0,25,1,62,2,Lee2019-ERP,HODA
1790,0.986967,131.7343,4140.0,25,0,62,2,Lee2019-ERP,PARAFACDA
1791,0.992281,53.896374,4140.0,25,1,62,2,Lee2019-ERP,PARAFACDA
1792,0.9868914,262.9514,4140.0,25,0,62,2,Lee2019-ERP,BTTDA
1793,0.99170554,127.516396,4140.0,25,1,62,2,Lee2019-ERP,BTTDA
1794,0.9754337,85.54975,4140.0,26,0,62,2,Lee2019-ERP,HODA
1795,0.96605754,48.197643,4140.0,26,1,62,2,Lee2019-ERP,HODA
1796,0.9847721,133.53922,4140.0,26,0,62,2,Lee2019-ERP,PARAFACDA
1797,0.9759525,54.096977,4140.0,26,1,62,2,Lee2019-ERP,PARAFACDA
1798,0.9854568,217.86578,4140.0,26,0,62,2,Lee2019-ERP,BTTDA
1799,0.9758139,128.20236,4140.0,26,1,62,2,Lee2019-ERP,BTTDA
1800,0.98231465,119.27953,4140.0,27,0,62,2,Lee2019-ERP,HODA
1801,0.99167824,36.56001,4140.0,27,1,62,2,Lee2019-ERP,HODA
1802,0.98750263,105.53442,4140.0,27,0,62,2,Lee2019-ERP,PARAFACDA
1803,0.99365467,68.80645,4140.0,27,1,62,2,Lee2019-ERP,PARAFACDA
1804,0.98914725,197.83081,4140.0,27,0,62,2,Lee2019-ERP,BTTDA
1805,0.9938647,148.1147,4140.0,27,1,62,2,Lee2019-ERP,BTTDA
1806,0.9789519,86.47531,4140.0,28,0,62,2,Lee2019-ERP,HODA
1807,0.98405796,36.689243,4140.0,28,1,62,2,Lee2019-ERP,HODA
1808,0.9853392,120.66533,4140.0,28,0,62,2,Lee2019-ERP,PARAFACDA
1809,0.9913421,51.162502,4140.0,28,1,62,2,Lee2019-ERP,PARAFACDA
1810,0.9861374,310.0596,4140.0,28,0,62,2,Lee2019-ERP,BTTDA
1811,0.99195546,90.56307,4140.0,28,1,62,2,Lee2019-ERP,BTTDA
1812,0.96239233,137.8811,4140.0,29,0,62,2,Lee2019-ERP,HODA
1813,0.9894434,11.996791,4140.0,29,1,62,2,Lee2019-ERP,HODA
1814,0.9763201,145.38228,4140.0,29,0,62,2,Lee2019-ERP,PARAFACDA
1815,0.99041796,40.009323,4140.0,29,1,62,2,Lee2019-ERP,PARAFACDA
1816,0.9754421,208.4882,4140.0,29,0,62,2,Lee2019-ERP,BTTDA
1817,0.9893573,168.46486,4140.0,29,1,62,2,Lee2019-ERP,BTTDA
1818,0.9547847,108.1342,4140.0,30,0,62,2,Lee2019-ERP,HODA
1819,0.9800861,45.37082,4140.0,30,1,62,2,Lee2019-ERP,HODA
1820,0.9603802,139.67636,4140.0,30,0,62,2,Lee2019-ERP,PARAFACDA
1821,0.98391306,105.2747,4140.0,30,1,62,2,Lee2019-ERP,PARAFACDA
1822,0.9619387,185.47127,4140.0,30,0,62,2,Lee2019-ERP,BTTDA
1823,0.98601764,151.56139,4140.0,30,1,62,2,Lee2019-ERP,BTTDA
1824,0.9908969,75.189575,4140.0,31,0,62,2,Lee2019-ERP,HODA
1825,0.9911069,51.835045,4140.0,31,1,62,2,Lee2019-ERP,HODA
1826,0.99142826,163.78488,4140.0,31,0,62,2,Lee2019-ERP,PARAFACDA
1827,0.9942638,68.63081,4140.0,31,1,62,2,Lee2019-ERP,PARAFACDA
1828,0.9941567,301.69376,4140.0,31,0,62,2,Lee2019-ERP,BTTDA
1829,0.99334383,113.85051,4140.0,31,1,62,2,Lee2019-ERP,BTTDA
1830,0.99700695,100.87339,4140.0,32,0,62,2,Lee2019-ERP,HODA
1831,0.9850662,57.084526,4140.0,32,1,62,2,Lee2019-ERP,HODA
1832,0.99717075,147.68712,4140.0,32,0,62,2,Lee2019-ERP,PARAFACDA
1833,0.9890149,82.45532,4140.0,32,1,62,2,Lee2019-ERP,PARAFACDA
1834,0.99727786,281.64188,4140.0,32,0,62,2,Lee2019-ERP,BTTDA
1835,0.9894014,135.65416,4140.0,32,1,62,2,Lee2019-ERP,BTTDA
1836,0.9879122,100.79147,4140.0,33,0,62,2,Lee2019-ERP,HODA
1837,0.9706091,52.58673,4140.0,33,1,62,2,Lee2019-ERP,HODA
1838,0.9919408,128.11336,4140.0,33,0,62,2,Lee2019-ERP,PARAFACDA
1839,0.98507035,54.31573,4140.0,33,1,62,2,Lee2019-ERP,PARAFACDA
1840,0.9916908,183.02591,4140.0,33,0,62,2,Lee2019-ERP,BTTDA
1841,0.9860113,131.97073,4140.0,33,1,62,2,Lee2019-ERP,BTTDA
1842,0.9300819,98.989494,4140.0,34,0,62,2,Lee2019-ERP,HODA
1843,0.9694875,53.530025,4140.0,34,1,62,2,Lee2019-ERP,HODA
1844,0.93667084,144.78665,4140.0,34,0,62,2,Lee2019-ERP,PARAFACDA
1845,0.97914934,59.80684,4140.0,34,1,62,2,Lee2019-ERP,PARAFACDA
1846,0.93544424,241.07434,4140.0,34,0,62,2,Lee2019-ERP,BTTDA
1847,0.9769019,156.57088,4140.0,34,1,62,2,Lee2019-ERP,BTTDA
1848,0.99663097,104.43829,4140.0,35,0,62,2,Lee2019-ERP,HODA
1849,0.98795,33.86824,4140.0,35,1,62,2,Lee2019-ERP,HODA
1850,0.99801934,159.9913,4140.0,35,0,62,2,Lee2019-ERP,PARAFACDA
1851,0.99283344,101.74952,4140.0,35,1,62,2,Lee2019-ERP,PARAFACDA
1852,0.99806136,213.35059,4140.0,35,0,62,2,Lee2019-ERP,BTTDA
1853,0.99243647,148.13014,4140.0,35,1,62,2,Lee2019-ERP,BTTDA
1854,0.9898929,88.537476,4140.0,36,0,62,2,Lee2019-ERP,HODA
1855,0.99445707,48.014614,4140.0,36,1,62,2,Lee2019-ERP,HODA
1856,0.9900525,108.14362,4140.0,36,0,62,2,Lee2019-ERP,PARAFACDA
1857,0.9942869,59.107716,4140.0,36,1,62,2,Lee2019-ERP,PARAFACDA
1858,0.9938731,202.8501,4140.0,36,0,62,2,Lee2019-ERP,BTTDA
1859,0.9951943,132.51465,4140.0,36,1,62,2,Lee2019-ERP,BTTDA
1860,0.9748309,132.26436,4140.0,37,0,62,2,Lee2019-ERP,HODA
1861,0.99270743,26.241755,4140.0,37,1,62,2,Lee2019-ERP,HODA
1862,0.98301405,135.02077,4140.0,37,0,62,2,Lee2019-ERP,PARAFACDA
1863,0.99512076,49.789295,4140.0,37,1,62,2,Lee2019-ERP,PARAFACDA
1864,0.9825877,230.73521,4140.0,37,0,62,2,Lee2019-ERP,BTTDA
1865,0.99461037,136.702,4140.0,37,1,62,2,Lee2019-ERP,BTTDA
1866,0.9881244,69.69074,4140.0,38,0,62,2,Lee2019-ERP,HODA
1867,0.96139884,28.272003,4140.0,38,1,62,2,Lee2019-ERP,HODA
1868,0.9905377,145.08896,4140.0,38,0,62,2,Lee2019-ERP,PARAFACDA
1869,0.97381014,88.53889,4140.0,38,1,62,2,Lee2019-ERP,PARAFACDA
1870,0.9899748,205.71109,4140.0,38,0,62,2,Lee2019-ERP,BTTDA
1871,0.97281873,145.4727,4140.0,38,1,62,2,Lee2019-ERP,BTTDA
1872,0.94607854,96.0285,4140.0,39,0,62,2,Lee2019-ERP,HODA
1873,0.9273703,44.50483,4140.0,39,1,62,2,Lee2019-ERP,HODA
1874,0.96822095,138.21535,4140.0,39,0,62,2,Lee2019-ERP,PARAFACDA
1875,0.94768745,40.502514,4140.0,39,1,62,2,Lee2019-ERP,PARAFACDA
1876,0.96600294,207.349,4140.0,39,0,62,2,Lee2019-ERP,BTTDA
1877,0.94614995,161.33902,4140.0,39,1,62,2,Lee2019-ERP,BTTDA
1878,0.9509284,107.50174,4140.0,40,0,62,2,Lee2019-ERP,HODA
1879,0.99252677,33.902878,4140.0,40,1,62,2,Lee2019-ERP,HODA
1880,0.97297627,157.7603,4140.0,40,0,62,2,Lee2019-ERP,PARAFACDA
1881,0.9972296,41.580246,4140.0,40,1,62,2,Lee2019-ERP,PARAFACDA
1882,0.975041,305.1258,4140.0,40,0,62,2,Lee2019-ERP,BTTDA
1883,0.99749213,100.11696,4140.0,40,1,62,2,Lee2019-ERP,BTTDA
1884,0.9925793,80.36338,4140.0,41,0,62,2,Lee2019-ERP,HODA
1885,0.97336274,48.222763,4140.0,41,1,62,2,Lee2019-ERP,HODA
1886,0.9925121,189.7117,4140.0,41,0,62,2,Lee2019-ERP,PARAFACDA
1887,0.9767591,120.27857,4140.0,41,1,62,2,Lee2019-ERP,PARAFACDA
1888,0.990189,234.63943,4140.0,41,0,62,2,Lee2019-ERP,BTTDA
1889,0.98283136,130.68542,4140.0,41,1,62,2,Lee2019-ERP,BTTDA
1890,0.98677796,92.63098,4140.0,42,0,62,2,Lee2019-ERP,HODA
1891,0.95144296,39.73618,4140.0,42,1,62,2,Lee2019-ERP,HODA
1892,0.9900693,130.67384,4140.0,42,0,62,2,Lee2019-ERP,PARAFACDA
1893,0.956045,55.759857,4140.0,42,1,62,2,Lee2019-ERP,PARAFACDA
1894,0.9904201,316.7842,4140.0,42,0,62,2,Lee2019-ERP,BTTDA
1895,0.95603234,82.46184,4140.0,42,1,62,2,Lee2019-ERP,BTTDA
1896,0.98393613,81.79159,4140.0,43,0,62,2,Lee2019-ERP,HODA
1897,0.9969208,55.6464,4140.0,43,1,62,2,Lee2019-ERP,HODA
1898,0.99178743,140.4114,4140.0,43,0,62,2,Lee2019-ERP,PARAFACDA
1899,0.9995253,106.82107,4140.0,43,1,62,2,Lee2019-ERP,PARAFACDA
1900,0.99143666,187.92114,4140.0,43,0,62,2,Lee2019-ERP,BTTDA
1901,0.9993993,183.7857,4140.0,43,1,62,2,Lee2019-ERP,BTTDA
1902,0.99858016,77.13739,4140.0,44,0,62,2,Lee2019-ERP,HODA
1903,0.9963537,57.418842,4140.0,44,1,62,2,Lee2019-ERP,HODA
1904,0.99877757,134.32982,4140.0,44,0,62,2,Lee2019-ERP,PARAFACDA
1905,0.99616045,55.80375,4140.0,44,1,62,2,Lee2019-ERP,PARAFACDA
1906,0.99865156,176.23569,4140.0,44,0,62,2,Lee2019-ERP,BTTDA
1907,0.996297,187.9054,4140.0,44,1,62,2,Lee2019-ERP,BTTDA
1908,0.9667738,125.85034,4140.0,45,0,62,2,Lee2019-ERP,HODA
1909,0.98236084,24.084452,4140.0,45,1,62,2,Lee2019-ERP,HODA
1910,0.9711132,133.3717,4140.0,45,0,62,2,Lee2019-ERP,PARAFACDA
1911,0.9836442,46.712093,4140.0,45,1,62,2,Lee2019-ERP,PARAFACDA
1912,0.9730372,208.25069,4140.0,45,0,62,2,Lee2019-ERP,BTTDA
1913,0.9857614,122.79972,4140.0,45,1,62,2,Lee2019-ERP,BTTDA
1914,0.949979,102.86261,4140.0,46,0,62,2,Lee2019-ERP,HODA
1915,0.94810545,25.725464,4140.0,46,1,62,2,Lee2019-ERP,HODA
1916,0.96951693,128.06926,4140.0,46,0,62,2,Lee2019-ERP,PARAFACDA
1917,0.96464187,57.23263,4140.0,46,1,62,2,Lee2019-ERP,PARAFACDA
1918,0.96915984,210.27818,4140.0,46,0,62,2,Lee2019-ERP,BTTDA
1919,0.96830076,162.18686,4140.0,46,1,62,2,Lee2019-ERP,BTTDA
1920,0.98179376,91.345024,4140.0,47,0,62,2,Lee2019-ERP,HODA
1921,0.9920647,45.160984,4140.0,47,1,62,2,Lee2019-ERP,HODA
1922,0.9901197,135.58035,4140.0,47,0,62,2,Lee2019-ERP,PARAFACDA
1923,0.99502414,48.34592,4140.0,47,1,62,2,Lee2019-ERP,PARAFACDA
1924,0.98909473,197.54208,4140.0,47,0,62,2,Lee2019-ERP,BTTDA
1925,0.994142,113.52346,4140.0,47,1,62,2,Lee2019-ERP,BTTDA
1926,0.98705316,124.64426,4140.0,48,0,62,2,Lee2019-ERP,HODA
1927,0.9810145,26.30252,4140.0,48,1,62,2,Lee2019-ERP,HODA
1928,0.99664146,160.38063,4140.0,48,0,62,2,Lee2019-ERP,PARAFACDA
1929,0.99032974,70.074066,4140.0,48,1,62,2,Lee2019-ERP,PARAFACDA
1930,0.9965385,266.93015,4140.0,48,0,62,2,Lee2019-ERP,BTTDA
1931,0.99122036,122.53498,4140.0,48,1,62,2,Lee2019-ERP,BTTDA
1932,0.98436046,100.794365,4140.0,49,0,62,2,Lee2019-ERP,HODA
1933,0.98080444,27.86811,4140.0,49,1,62,2,Lee2019-ERP,HODA
1934,0.98877335,160.61293,4140.0,49,0,62,2,Lee2019-ERP,PARAFACDA
1935,0.98327243,88.80711,4140.0,49,1,62,2,Lee2019-ERP,PARAFACDA
1936,0.9906175,199.2389,4140.0,49,0,62,2,Lee2019-ERP,BTTDA
1937,0.984938,122.50357,4140.0,49,1,62,2,Lee2019-ERP,BTTDA
1938,0.9622306,135.14703,4140.0,50,0,62,2,Lee2019-ERP,HODA
1939,0.94880277,31.537952,4140.0,50,1,62,2,Lee2019-ERP,HODA
1940,0.9855388,167.27649,4140.0,50,0,62,2,Lee2019-ERP,PARAFACDA
1941,0.9724743,54.192867,4140.0,50,1,62,2,Lee2019-ERP,PARAFACDA
1942,0.98503464,213.58557,4140.0,50,0,62,2,Lee2019-ERP,BTTDA
1943,0.9724365,180.53758,4140.0,50,1,62,2,Lee2019-ERP,BTTDA
1944,0.9736904,88.68264,4140.0,51,0,62,2,Lee2019-ERP,HODA
1945,0.9289099,48.04094,4140.0,51,1,62,2,Lee2019-ERP,HODA
1946,0.9800504,103.84641,4140.0,51,0,62,2,Lee2019-ERP,PARAFACDA
1947,0.93975425,68.512764,4140.0,51,1,62,2,Lee2019-ERP,PARAFACDA
1948,0.98097247,187.82587,4140.0,51,0,62,2,Lee2019-ERP,BTTDA
1949,0.94080234,167.48926,4140.0,51,1,62,2,Lee2019-ERP,BTTDA
1950,0.96775675,81.9352,4140.0,52,0,62,2,Lee2019-ERP,HODA
1951,0.989498,63.277096,4140.0,52,1,62,2,Lee2019-ERP,HODA
1952,0.9822642,126.29447,4140.0,52,0,62,2,Lee2019-ERP,PARAFACDA
1953,0.9953413,54.05041,4140.0,52,1,62,2,Lee2019-ERP,PARAFACDA
1954,0.9832409,210.18283,4140.0,52,0,62,2,Lee2019-ERP,BTTDA
1955,0.99558496,158.27293,4140.0,52,1,62,2,Lee2019-ERP,BTTDA
1956,0.9884037,96.14225,4140.0,53,0,62,2,Lee2019-ERP,HODA
1957,0.9857698,38.670044,4140.0,53,1,62,2,Lee2019-ERP,HODA
1958,0.99217814,147.248,4140.0,53,0,62,2,Lee2019-ERP,PARAFACDA
1959,0.9937723,57.65841,4140.0,53,1,62,2,Lee2019-ERP,PARAFACDA
1960,0.9930771,308.30753,4140.0,53,0,62,2,Lee2019-ERP,BTTDA
1961,0.9924449,113.64395,4140.0,53,1,62,2,Lee2019-ERP,BTTDA
1962,0.9674522,152.13739,4140.0,54,0,62,2,Lee2019-ERP,HODA
1963,0.9511489,9.784805,4140.0,54,1,62,2,Lee2019-ERP,HODA
1964,0.97796893,159.10912,4140.0,54,0,62,2,Lee2019-ERP,PARAFACDA
1965,0.9718379,50.821396,4140.0,54,1,62,2,Lee2019-ERP,PARAFACDA
1966,0.97865367,197.58562,4140.0,54,0,62,2,Lee2019-ERP,BTTDA
1967,0.9715249,166.02313,4140.0,54,1,62,2,Lee2019-ERP,BTTDA


==> anc/results_mi.csv <==
,score,time,samples,subject,session,channels,n_sessions,dataset,pipeline
0,0.38333333,18.522734,60.0,1,0,16,1,AlexandreMotorImagery,HODA
1,0.41666666,51.76946,60.0,1,0,16,1,AlexandreMotorImagery,PARAFACDA
2,0.4,91.88699,60.0,1,0,16,1,AlexandreMotorImagery,BTTDA
3,0.48333332,15.6855345,60.0,2,0,16,1,AlexandreMotorImagery,HODA
4,0.46666667,52.66123,60.0,2,0,16,1,AlexandreMotorImagery,PARAFACDA
5,0.46666667,87.203316,60.0,2,0,16,1,AlexandreMotorImagery,BTTDA
6,0.38333333,36.44924,60.0,3,0,16,1,AlexandreMotorImagery,HODA
7,0.6166667,45.58438,60.0,3,0,16,1,AlexandreMotorImagery,PARAFACDA
8,0.48333332,83.36005,60.0,3,0,16,1,AlexandreMotorImagery,BTTDA
9,0.6333333,16.977175,60.0,4,0,16,1,AlexandreMotorImagery,HODA
10,0.55,45.942543,60.0,4,0,16,1,AlexandreMotorImagery,PARAFACDA
11,0.68333334,78.52641,60.0,4,0,16,1,AlexandreMotorImagery,BTTDA
12,0.55,23.587498,60.0,5,0,16,1,AlexandreMotorImagery,HODA
13,0.38333333,51.125813,60.0,5,0,16,1,AlexandreMotorImagery,PARAFACDA
14,0.5,89.06822,60.0,5,0,16,1,AlexandreMotorImagery,BTTDA
15,0.26666668,21.449196,60.0,6,0,16,1,AlexandreMotorImagery,HODA
16,0.23333333,42.23961,60.0,6,0,16,1,AlexandreMotorImagery,PARAFACDA
17,0.21666667,91.48382,60.0,6,0,16,1,AlexandreMotorImagery,BTTDA
18,0.73333335,21.571613,60.0,7,0,16,1,AlexandreMotorImagery,HODA
19,0.56666666,42.52212,60.0,7,0,16,1,AlexandreMotorImagery,PARAFACDA
20,0.71666664,78.99812,60.0,7,0,16,1,AlexandreMotorImagery,BTTDA
21,0.56666666,17.935682,60.0,8,0,16,1,AlexandreMotorImagery,HODA
22,0.5,46.825138,60.0,8,0,16,1,AlexandreMotorImagery,PARAFACDA
23,0.5,87.538,60.0,8,0,16,1,AlexandreMotorImagery,BTTDA
24,0.5552854,107.83147,216.0,1,0train,22,2,BNCI2014-001,HODA
25,0.6668076,35.36679,216.0,1,1test,22,2,BNCI2014-001,HODA
26,0.6106765,178.93945,216.0,1,0train,22,2,BNCI2014-001,PARAFACDA
27,0.6758985,51.36907,216.0,1,1test,22,2,BNCI2014-001,PARAFACDA
28,0.54672307,353.15747,216.0,1,0train,22,2,BNCI2014-001,BTTDA
29,0.6625793,142.44138,216.0,1,1test,22,2,BNCI2014-001,BTTDA
30,0.4908034,97.10491,216.0,2,0train,22,2,BNCI2014-001,HODA
31,0.32906976,56.952995,216.0,2,1test,22,2,BNCI2014-001,HODA
32,0.46775898,130.78859,216.0,2,0train,22,2,BNCI2014-001,PARAFACDA
33,0.3655391,107.42505,216.0,2,1test,22,2,BNCI2014-001,PARAFACDA
34,0.56987315,295.55157,216.0,2,0train,22,2,BNCI2014-001,BTTDA
35,0.3565539,187.32245,216.0,2,1test,22,2,BNCI2014-001,BTTDA
36,0.6252643,83.68603,216.0,3,0train,22,2,BNCI2014-001,HODA
37,0.7501057,70.978836,216.0,3,1test,22,2,BNCI2014-001,HODA
38,0.7273784,103.44425,216.0,3,0train,22,2,BNCI2014-001,PARAFACDA
39,0.70813954,110.8104,216.0,3,1test,22,2,BNCI2014-001,PARAFACDA
40,0.7865751,240.61314,216.0,3,0train,22,2,BNCI2014-001,BTTDA
41,0.7874207,176.65324,216.0,3,1test,22,2,BNCI2014-001,BTTDA
42,0.43107823,91.638824,216.0,4,0train,22,2,BNCI2014-001,HODA
43,0.54154336,62.643536,216.0,4,1test,22,2,BNCI2014-001,HODA
44,0.3844609,152.86324,216.0,4,0train,22,2,BNCI2014-001,PARAFACDA
45,0.52293867,84.150734,216.0,4,1test,22,2,BNCI2014-001,PARAFACDA
46,0.43530655,320.60675,216.0,4,0train,22,2,BNCI2014-001,BTTDA
47,0.5508457,152.74533,216.0,4,1test,22,2,BNCI2014-001,BTTDA
48,0.3565539,138.96512,216.0,5,0train,22,2,BNCI2014-001,HODA
49,0.36997885,45.87423,216.0,5,1test,22,2,BNCI2014-001,HODA
50,0.38900635,227.57764,216.0,5,0train,22,2,BNCI2014-001,PARAFACDA
51,0.36617336,71.98474,216.0,5,1test,22,2,BNCI2014-001,PARAFACDA
52,0.3563425,280.89874,216.0,5,0train,22,2,BNCI2014-001,BTTDA
53,0.35665962,191.62186,216.0,5,1test,22,2,BNCI2014-001,BTTDA
54,0.42589852,162.81879,216.0,6,0train,22,2,BNCI2014-001,HODA
55,0.42145878,23.988258,216.0,6,1test,22,2,BNCI2014-001,HODA
56,0.43012685,198.61823,216.0,6,0train,22,2,BNCI2014-001,PARAFACDA
57,0.45348838,81.180374,216.0,6,1test,22,2,BNCI2014-001,PARAFACDA
58,0.51881605,345.09756,216.0,6,0train,22,2,BNCI2014-001,BTTDA
59,0.5181818,128.339,216.0,6,1test,22,2,BNCI2014-001,BTTDA
60,0.55983084,162.24402,216.0,7,0train,22,2,BNCI2014-001,HODA
61,0.62093025,28.120796,216.0,7,1test,22,2,BNCI2014-001,HODA
62,0.58308667,202.40819,216.0,7,0train,22,2,BNCI2014-001,PARAFACDA
63,0.56004226,61.423504,216.0,7,1test,22,2,BNCI2014-001,PARAFACDA
64,0.59714586,264.94147,216.0,7,0train,22,2,BNCI2014-001,BTTDA
65,0.5837209,185.04344,216.0,7,1test,22,2,BNCI2014-001,BTTDA
66,0.63890064,164.77902,216.0,8,0train,22,2,BNCI2014-001,HODA
67,0.5879493,25.244858,216.0,8,1test,22,2,BNCI2014-001,HODA
68,0.54164904,218.86124,216.0,8,0train,22,2,BNCI2014-001,PARAFACDA
69,0.5278013,49.222004,216.0,8,1test,22,2,BNCI2014-001,PARAFACDA
70,0.56966174,271.42282,216.0,8,0train,22,2,BNCI2014-001,BTTDA
71,0.653277,210.42381,216.0,8,1test,22,2,BNCI2014-001,BTTDA
72,0.65729386,143.86574,216.0,9,0train,22,2,BNCI2014-001,HODA
73,0.66226214,37.520813,216.0,9,1test,22,2,BNCI2014-001,HODA
74,0.59661734,198.745,216.0,9,0train,22,2,BNCI2014-001,PARAFACDA
75,0.7182875,67.44997,216.0,9,1test,22,2,BNCI2014-001,PARAFACDA
76,0.7496829,284.45114,216.0,9,0train,22,2,BNCI2014-001,BTTDA
77,0.7362579,186.4703,216.0,9,1test,22,2,BNCI2014-001,BTTDA
78,0.62222224,189.71637,360.0,1,0,128,1,Schirrmeister2017,HODA
79,0.575,1171.624,360.0,1,0,128,1,Schirrmeister2017,PARAFACDA
80,0.6388889,1461.3778,360.0,1,0,128,1,Schirrmeister2017,BTTDA
81,0.7173831,190.10568,729.0,2,0,128,1,Schirrmeister2017,HODA
82,0.7695229,1412.7537,729.0,2,0,128,1,Schirrmeister2017,PARAFACDA
83,0.84364665,1953.3783,729.0,2,0,128,1,Schirrmeister2017,BTTDA
84,0.8269231,284.8844,780.0,3,0,128,1,Schirrmeister2017,HODA
85,0.88846153,2220.0066,780.0,3,0,128,1,Schirrmeister2017,PARAFACDA
86,0.9217949,2013.6371,780.0,3,0,128,1,Schirrmeister2017,BTTDA
87,0.8080487,350.16873,792.0,4,0,128,1,Schirrmeister2017,HODA
88,0.91921026,1773.9695,792.0,4,0,128,1,Schirrmeister2017,PARAFACDA
89,0.9318526,2164.9138,792.0,4,0,128,1,Schirrmeister2017,BTTDA
90,0.6939394,163.09549,660.0,5,0,128,1,Schirrmeister2017,HODA
91,0.7060606,1345.1274,660.0,5,0,128,1,Schirrmeister2017,PARAFACDA
92,0.719697,1847.0841,660.0,5,0,128,1,Schirrmeister2017,BTTDA
93,0.69358975,154.81165,780.0,6,0,128,1,Schirrmeister2017,HODA
94,0.70384616,1768.7606,780.0,6,0,128,1,Schirrmeister2017,PARAFACDA
95,0.70897436,1906.4954,780.0,6,0,128,1,Schirrmeister2017,BTTDA
96,0.6269231,161.15646,780.0,7,0,128,1,Schirrmeister2017,HODA
97,0.67820513,1726.9492,780.0,7,0,128,1,Schirrmeister2017,PARAFACDA
98,0.76153845,1847.4274,780.0,7,0,128,1,Schirrmeister2017,BTTDA
99,0.73162735,195.34943,611.0,8,0,128,1,Schirrmeister2017,HODA
100,0.7398507,1373.2432,611.0,8,0,128,1,Schirrmeister2017,PARAFACDA
101,0.72331065,1803.3722,611.0,8,0,128,1,Schirrmeister2017,BTTDA
102,0.5923077,126.36305,780.0,9,0,128,1,Schirrmeister2017,HODA
103,0.55641025,1917.2241,780.0,9,0,128,1,Schirrmeister2017,PARAFACDA
104,0.63846153,2407.1775,780.0,9,0,128,1,Schirrmeister2017,BTTDA
105,0.824359,126.0484,780.0,10,0,128,1,Schirrmeister2017,HODA
106,0.925641,1225.2552,780.0,10,0,128,1,Schirrmeister2017,PARAFACDA
107,0.9525641,3033.3977,780.0,10,0,128,1,Schirrmeister2017,BTTDA
108,0.62051284,573.916,780.0,11,0,128,1,Schirrmeister2017,HODA
109,0.62948716,2388.2817,780.0,11,0,128,1,Schirrmeister2017,PARAFACDA
110,0.61153847,4881.6777,780.0,11,0,128,1,Schirrmeister2017,BTTDA
111,0.8269231,129.81691,780.0,12,0,128,1,Schirrmeister2017,HODA
112,0.9205128,1419.1385,780.0,12,0,128,1,Schirrmeister2017,PARAFACDA
113,0.9448718,3210.9211,780.0,12,0,128,1,Schirrmeister2017,BTTDA
114,0.6736111,115.37015,720.0,13,0,128,1,Schirrmeister2017,HODA
115,0.71944445,2896.092,720.0,13,0,128,1,Schirrmeister2017,PARAFACDA
116,0.7722222,2670.4255,720.0,13,0,128,1,Schirrmeister2017,BTTDA
117,0.8474359,137.03868,780.0,14,0,128,1,Schirrmeister2017,HODA
118,0.92435896,1558.686,780.0,14,0,128,1,Schirrmeister2017,PARAFACDA
119,0.92435896,1940.9951,780.0,14,0,128,1,Schirrmeister2017,BTTDA
120,0.5375,66.69407,240.0,1,0,60,1,Weibo2014,HODA
121,0.49166667,351.14185,240.0,1,0,60,1,Weibo2014,PARAFACDA
122,0.60833335,369.09158,240.0,1,0,60,1,Weibo2014,BTTDA
123,0.44583333,65.13314,240.0,2,0,60,1,Weibo2014,HODA
124,0.49583334,386.37952,240.0,2,0,60,1,Weibo2014,PARAFACDA
125,0.59583336,341.83838,240.0,2,0,60,1,Weibo2014,BTTDA
126,0.36666667,82.20902,240.0,3,0,60,1,Weibo2014,HODA
127,0.325,381.32898,240.0,3,0,60,1,Weibo2014,PARAFACDA
128,0.34166667,450.2778,240.0,3,0,60,1,Weibo2014,BTTDA
129,0.60833335,82.20019,240.0,4,0,60,1,Weibo2014,HODA
130,0.59166664,380.18445,240.0,4,0,60,1,Weibo2014,PARAFACDA
131,0.5875,613.22705,240.0,4,0,60,1,Weibo2014,BTTDA
132,0.45,68.21422,240.0,5,0,60,1,Weibo2014,HODA
133,0.44166666,339.6511,240.0,5,0,60,1,Weibo2014,PARAFACDA
134,0.50416666,358.07767,240.0,5,0,60,1,Weibo2014,BTTDA
135,0.61904764,63.095104,210.0,6,0,60,1,Weibo2014,HODA
136,0.52380955,317.72293,210.0,6,0,60,1,Weibo2014,PARAFACDA
137,0.5857143,429.31265,210.0,6,0,60,1,Weibo2014,BTTDA
138,0.6791667,80.88724,240.0,7,0,60,1,Weibo2014,HODA
139,0.6333333,392.12283,240.0,7,0,60,1,Weibo2014,PARAFACDA
140,0.7125,399.2268,240.0,7,0,60,1,Weibo2014,BTTDA
141,0.67083335,94.8078,240.0,8,0,60,1,Weibo2014,HODA
142,0.725,306.82324,240.0,8,0,60,1,Weibo2014,PARAFACDA
143,0.7583333,364.64838,240.0,8,0,60,1,Weibo2014,BTTDA
144,0.6,74.254524,240.0,9,0,60,1,Weibo2014,HODA
145,0.6,347.92627,240.0,9,0,60,1,Weibo2014,PARAFACDA
146,0.6791667,421.1126,240.0,9,0,60,1,Weibo2014,BTTDA
147,0.49166667,67.16395,240.0,10,0,60,1,Weibo2014,HODA
148,0.5208333,352.77744,240.0,10,0,60,1,Weibo2014,PARAFACDA
149,0.5625,380.37207,240.0,10,0,60,1,Weibo2014,BTTDA
150,0.7039682,10.224118,179.0,1,0,14,3,Zhou2016,HODA
151,0.76,6.3768334,150.0,1,1,14,3,Zhou2016,HODA
152,0.8466667,5.8848767,150.0,1,2,14,3,Zhou2016,HODA
153,0.6361905,50.773132,179.0,1,0,14,3,Zhou2016,PARAFACDA
154,0.66,52.458916,150.0,1,1,14,3,Zhou2016,PARAFACDA
155,0.6666667,48.980278,150.0,1,2,14,3,Zhou2016,PARAFACDA
156,0.7430159,110.59699,179.0,1,0,14,3,Zhou2016,BTTDA
157,0.8,84.2392,150.0,1,1,14,3,Zhou2016,BTTDA
158,0.84,98.927574,150.0,1,2,14,3,Zhou2016,BTTDA
159,0.7133333,55.1982,150.0,2,0,14,3,Zhou2016,HODA
160,0.76296294,4.2549024,135.0,2,1,14,3,Zhou2016,HODA
161,0.7,5.136251,150.0,2,2,14,3,Zhou2016,HODA
162,0.5733333,50.744736,150.0,2,0,14,3,Zhou2016,PARAFACDA
163,0.6888889,48.91794,135.0,2,1,14,3,Zhou2016,PARAFACDA
164,0.73333335,48.307102,150.0,2,2,14,3,Zhou2016,PARAFACDA
165,0.7733333,115.998634,150.0,2,0,14,3,Zhou2016,BTTDA
166,0.8148148,99.126335,135.0,2,1,14,3,Zhou2016,BTTDA
167,0.78,112.76834,150.0,2,2,14,3,Zhou2016,BTTDA
168,0.8466667,10.729148,150.0,3,0,14,3,Zhou2016,HODA
169,0.74215055,8.272124,151.0,3,1,14,3,Zhou2016,HODA
170,0.78,7.8577023,150.0,3,2,14,3,Zhou2016,HODA
171,0.73333335,54.342762,150.0,3,0,14,3,Zhou2016,PARAFACDA
172,0.68301076,50.10903,151.0,3,1,14,3,Zhou2016,PARAFACDA
173,0.62,48.82316,150.0,3,2,14,3,Zhou2016,PARAFACDA
174,0.7866667,101.8923,150.0,3,0,14,3,Zhou2016,BTTDA
175,0.7544086,133.40755,151.0,3,1,14,3,Zhou2016,BTTDA
176,0.76,85.648544,150.0,3,2,14,3,Zhou2016,BTTDA
177,0.6296296,10.151052,135.0,4,0,14,3,Zhou2016,HODA
178,0.6933333,6.3322806,150.0,4,1,14,3,Zhou2016,HODA
179,0.73333335,5.262752,150.0,4,2,14,3,Zhou2016,HODA
180,0.53333336,62.158527,135.0,4,0,14,3,Zhou2016,PARAFACDA
181,0.61333334,47.11578,150.0,4,1,14,3,Zhou2016,PARAFACDA
182,0.62,45.384293,150.0,4,2,14,3,Zhou2016,PARAFACDA
183,0.76296294,134.80086,135.0,4,0,14,3,Zhou2016,BTTDA
184,0.68,131.95352,150.0,4,1,14,3,Zhou2016,BTTDA
185,0.74666667,97.506615,150.0,4,2,14,3,Zhou2016,BTTDA

